Network analysis for steady-state current fluctuations under finite affinity: Application to Brownian computation

A graph-theoretic analysis of the steady-state current noise in master equations under a finite thermodynamic force (affinity) is presented. The incidence matrix twisted by a finite affinity is not orthogonal to the standard cycle space, motivating the introduction of twisted circuit matrices to restore the orthogonality. The resulting twisted-cycle matrix yields an interference-like effect, enabling us to express the signal-to-noise ratio as a quadratic optimization problem in terms of twisted-cycle currents. We apply this framework to a Brownian computation model on a tree-like state-transition diagram with exponential backward branching, finite affinity at each step, and a single reset cycle. In the limit of an infinitely long intended computation path $\ell$, the Fano factor of the reset current undergoes a transition from noiseless to Poissonian behavior at an affinity equal to the logarithm of the number of immediate predecessors $\alpha$. This corresponds to an easy-hard transition in the computational time complexity [K. Okajima, K. Hukushima, arXiv:2512.24728 ], which is not captured by the thermodynamic uncertainty relation. This transition point precisely characterizes the thermodynamic costs of logically irreversible computation: in the absence of affinity, the reset cost scales as $\ln \ell$, whereas reaching the transition point requires a thermodynamic force of order $\ln \alpha$ per step to counteract backward branching.

==> anc/suppl_SSCFDUAL.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    444920,       9129]
NotebookOptionsPosition[    430619,       8937]
NotebookOutlinePosition[    431034,       8954]
CellTagsIndexPosition[    430991,       8951]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Supplemental material for \[OpenCurlyDoubleQuote]",
  FontFamily->"Times New Roman"],
 StyleBox["Network analysis for steady-state current fluctuations under \
finite affinity: Application to Brownian computation",
  FontFamily->"Times New Roman",
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote] \n",
  FontFamily->"Times New Roman"],
 StyleBox["Yasuhiro Utsumi,\nDepartment of Electrical and Electronic \
Engineering, Faculty of Engineering, Mie University, Tsu, 514-8507, Mie, \
Japan.",
  FontFamily->"Times New Roman",
  FontSize->17]
}], "Subtitle",
 CellChangeTimes->{{3.9817642924588413`*^9, 3.9817643297749443`*^9}, {
   3.9832917302030306`*^9, 3.9832917343694*^9}, {3.9844147467443137`*^9, 
   3.9844147573316283`*^9}, {3.9844380751454163`*^9, 
   3.9844381081287346`*^9}, {3.9844699599013414`*^9, 
   3.9844699819598703`*^9}, {3.9845242186674037`*^9, 3.984524220999761*^9}, {
   3.9845320603192425`*^9, 3.984532061809721*^9}, {3.9845963646795044`*^9, 
   3.984596389347189*^9}, {3.986364322495884*^9, 3.9863643381665344`*^9}, 
   3.98636550344302*^9},
 TextAlignment->Center,ExpressionUUID->"808b82b2-59ed-4c1d-8077-5b2c29ba8c33"],

Cell[TextData[{
 StyleBox["\n",
  FontFamily->"Times New Roman",
  FontWeight->"Normal"],
 StyleBox["A Mathematica notebook (.nb) file containing detailed derivations \
and numerical calculations for the second-order perturbation theory.",
  FontFamily->"Times New Roman",
  FontSize->18,
  FontWeight->"Normal"]
}], "Text",
 CellChangeTimes->{{3.9864365047729893`*^9, 3.986436511637539*^9}, {
   3.986437496822302*^9, 3.9864374969544964`*^9}, 
   3.9866305938451385`*^9},ExpressionUUID->"2f434532-6134-e149-99cf-\
22dab599d621"],

Cell["\<\
The notebook was evaluated with Wolfram Mathematica 14.3 . The cells should \
be evaluated sequentially from the beginning .\
\>", "Text",
 CellChangeTimes->{{3.9879934956939335`*^9, 
  3.9879935060940876`*^9}},ExpressionUUID->"948095d2-fce6-9f44-b3a2-\
668bb8aac4c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["S1. Detailed calculations of Appendix D",
 FontFamily->"Source Sans Pro"]], "Chapter",
 CellChangeTimes->{{3.9843453554725184`*^9, 3.9843453573150167`*^9}, {
   3.984414762505292*^9, 3.984414784026065*^9}, {3.9845251688562393`*^9, 
   3.9845251708080482`*^9}, {3.9845966638881493`*^9, 3.984596670370838*^9}, {
   3.984596727480612*^9, 3.984596728012186*^9}, {3.986436585477377*^9, 
   3.9864365864678593`*^9}, 
   3.998851115015501*^9},ExpressionUUID->"03163baf-ace4-4252-b7ce-\
87d74ead1b4a"],

Cell[CellGroupData[{

Cell["A. Functions", "Section",
 CellChangeTimes->{{3.9845290762033978`*^9, 3.984529078527233*^9}, {
  3.9864366040325985`*^9, 
  3.986436631933241*^9}},ExpressionUUID->"286fe05a-5fbd-5341-8996-\
1370a5303a39"],

Cell[CellGroupData[{

Cell["1. Evaluation of the objective function", "Subsection",
 CellChangeTimes->{{3.984528855430708*^9, 3.9845288880495224`*^9}, 
   3.984528937584305*^9, {3.9845946909027348`*^9, 3.9845947386761856`*^9}, 
   3.9845948109560585`*^9, {3.986436824687958*^9, 3.986436825073551*^9}, {
   3.9864370084353695`*^9, 3.986437037084198*^9}, 
   3.9864370950198555`*^9},ExpressionUUID->"38944cf3-f0be-d844-9e3e-\
7b49de43db64"],

Cell[TextData[{
 StyleBox["Function ", "Text"],
 StyleBox["funcFano", "Text",
  FontWeight->"Bold"],
 StyleBox[" computes the square of the signal-to-noise ratio (SNR) \nInputs:\n\
mDp, mDm : forward and backward incidence matrices ", "Text"],
 Cell[BoxData[
  RowBox[{" ", 
   SuperscriptBox["D", "+"]}]], "Input",
  CellChangeTimes->{{3.984532793707161*^9, 3.984532793707161*^9}, {
    3.9845373976826954`*^9, 3.9845374854485664`*^9}, {3.9845872816243935`*^9, 
    3.984587543657154*^9}, {3.984587579987583*^9, 3.984587728500967*^9}, {
    3.9845878318808937`*^9, 3.984587841217396*^9}, {3.9845880548427067`*^9, 
    3.984588422145241*^9}, {3.984588976119005*^9, 3.98458910178677*^9}, {
    3.9845891851249313`*^9, 3.984589220858301*^9}, {3.9845892528354397`*^9, 
    3.984589465677082*^9}, {3.984589656604559*^9, 3.9845896588800488`*^9}, {
    3.9845897126201496`*^9, 3.984589781262285*^9}, {3.984591123676611*^9, 
    3.984591153710348*^9}, {3.984592279525423*^9, 3.9845922854068184`*^9}, {
    3.9845950973156624`*^9, 3.984595098069666*^9}, {3.984595420308998*^9, 
    3.9845954263915253`*^9}, {3.9853840349271126`*^9, 3.98538412870772*^9}, {
    3.9853841645054417`*^9, 3.9853841967543745`*^9}, {3.9853843529284153`*^9, 
    3.9853843603642955`*^9}, 3.986363964268463*^9, {3.9864372515538025`*^9, 
    3.9864373152258663`*^9}, {3.9864373996115*^9, 3.9864374099541206`*^9}},
  ExpressionUUID->"bf06e2a9-8c14-6048-a6e4-785ad2caf4c3"],
 StyleBox[" and ", "Text"],
 Cell[BoxData[
  RowBox[{" ", 
   SuperscriptBox["D", "-"]}]], "Input",
  CellChangeTimes->{{3.984532793707161*^9, 3.984532793707161*^9}, {
    3.9845373976826954`*^9, 3.9845374854485664`*^9}, {3.9845872816243935`*^9, 
    3.984587543657154*^9}, {3.984587579987583*^9, 3.984587728500967*^9}, {
    3.9845878318808937`*^9, 3.984587841217396*^9}, {3.9845880548427067`*^9, 
    3.984588422145241*^9}, {3.984588976119005*^9, 3.98458910178677*^9}, {
    3.9845891851249313`*^9, 3.984589220858301*^9}, {3.9845892528354397`*^9, 
    3.984589465677082*^9}, {3.984589656604559*^9, 3.9845896588800488`*^9}, {
    3.9845897126201496`*^9, 3.984589781262285*^9}, {3.984591123676611*^9, 
    3.984591153710348*^9}, {3.984592279525423*^9, 3.9845922854068184`*^9}, {
    3.9845950973156624`*^9, 3.984595098069666*^9}, {3.984595420308998*^9, 
    3.9845954263915253`*^9}, {3.9853840349271126`*^9, 3.98538412870772*^9}, {
    3.9853841645054417`*^9, 3.9853841967543745`*^9}, {3.9853843529284153`*^9, 
    3.9853843603642955`*^9}, 3.986363964268463*^9, {3.9864372515538025`*^9, 
    3.9864373152258663`*^9}, {3.9864373996115*^9, 3.9864374099541206`*^9}},
  ExpressionUUID->"ccfe2644-429d-5e46-a143-8b81593b0832"],
 StyleBox["\nmS         : root-to-node path matrix ", "Text"],
 StyleBox["S", "Text",
  FontWeight->"Bold"],
 StyleBox["\nv\[CapitalGamma], v\[CapitalGamma]m  : vectors of forward and \
backward transition rates (", "Text"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "e"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7688e6f2-33bb-2e48-8160-9771e665ef92"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[")", 
    RowBox[{"e", " ", "\[Element]", "E"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1f1158c2-2266-4b4d-96e9-c5d870f68989"],
 " and (",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", 
    RowBox[{"-", "e"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f25460fd-83c1-c540-ae4a-5aa02896b4ab"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[")", 
    RowBox[{"e", " ", "\[Element]", "E"}]], TraditionalForm]],ExpressionUUID->
  "eef5eadb-5739-754e-944e-0be649a53f2a"],
 " ",
 StyleBox["\nvd         : vector of edge-current weights ", "Text"],
 StyleBox["d", "Text",
  FontWeight->"Bold"],
 StyleBox["\n\nOutputs:\naw      : average current <<w>>\nvst     : \
steady-state distribution probability ", "Text"],
 Cell[BoxData[
  SuperscriptBox["n", "st"]], "Input",
  CellChangeTimes->{{3.984532793707161*^9, 3.984532793707161*^9}, {
    3.9845373976826954`*^9, 3.9845374854485664`*^9}, {3.9845872816243935`*^9, 
    3.984587543657154*^9}, {3.984587579987583*^9, 3.984587728500967*^9}, {
    3.9845878318808937`*^9, 3.984587841217396*^9}, {3.9845880548427067`*^9, 
    3.984588422145241*^9}, {3.984588976119005*^9, 3.98458910178677*^9}, {
    3.9845891851249313`*^9, 3.984589220858301*^9}, {3.9845892528354397`*^9, 
    3.984589465677082*^9}, {3.984589656604559*^9, 3.9845896588800488`*^9}, {
    3.9845897126201496`*^9, 3.984589781262285*^9}, {3.984591123676611*^9, 
    3.984591153710348*^9}, {3.984592279525423*^9, 3.9845922854068184`*^9}, {
    3.9845950973156624`*^9, 3.984595098069666*^9}, {3.984595420308998*^9, 
    3.9845954263915253`*^9}, {3.9853840349271126`*^9, 3.98538412870772*^9}, {
    3.9853841645054417`*^9, 3.9853841967543745`*^9}, {3.9853843529284153`*^9, 
    3.9853843603642955`*^9}, 3.986363964268463*^9, {3.9864372515538025`*^9, 
    3.9864373152258663`*^9}, {3.9864373996115*^9, 3.9864374099541206`*^9}, {
    3.9866287692823563`*^9, 3.986628786816721*^9}},ExpressionUUID->
  "7f3e1866-8287-b34b-b9c3-4378280b31ca"],
 StyleBox[" \nent    : ", "Text"],
 " entropy ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Sigma]", "tot", "bi"], TraditionalForm]],
  ExpressionUUID->"ca244d6e-764a-c642-8bd2-4087312685a8"],
 StyleBox["\npent  :", "Text"],
 " pseudo-entropy ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "pseudo"], TraditionalForm]],ExpressionUUID->
  "2160f899-0e9a-094f-bcfe-ef94629795e4"],
 StyleBox["\nqp    : objective function and constraints {", "Text"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["SNR", "2"], "[", 
    StyleBox["f",
     FontWeight->"Bold"], "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f760735d-0d23-0b46-ba6e-e50993dd6241"],
 ", ",
 StyleBox["F",
  FontSlant->"Italic"],
 StyleBox["}\nforcum : arguments of function ", "Text"],
 StyleBox["ffano", "Text",
  FontWeight->"Bold"],
 StyleBox[", i.e., lists of first- and second-order derivatives \n           \
of the modified transition-rate matrix in terms of the counting field {", 
  "Text"],
 StyleBox["L", "Text",
  FontSlant->"Italic"],
 StyleBox[",", "Text"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "01be0639-6046-264f-8cf8-bd98c0a97d86"],
 StyleBox[",", "Text"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7e0e215f-bd11-4f45-a2de-5f25779bdd56"],
 ",",
 Cell[BoxData[
  SuperscriptBox["n", "st"]], "Input",
  CellChangeTimes->{{3.984532793707161*^9, 3.984532793707161*^9}, {
    3.9845373976826954`*^9, 3.9845374854485664`*^9}, {3.9845872816243935`*^9, 
    3.984587543657154*^9}, {3.984587579987583*^9, 3.984587728500967*^9}, {
    3.9845878318808937`*^9, 3.984587841217396*^9}, {3.9845880548427067`*^9, 
    3.984588422145241*^9}, {3.984588976119005*^9, 3.98458910178677*^9}, {
    3.9845891851249313`*^9, 3.984589220858301*^9}, {3.9845892528354397`*^9, 
    3.984589465677082*^9}, {3.984589656604559*^9, 3.9845896588800488`*^9}, {
    3.9845897126201496`*^9, 3.984589781262285*^9}, {3.984591123676611*^9, 
    3.984591153710348*^9}, {3.984592279525423*^9, 3.9845922854068184`*^9}, {
    3.9845950973156624`*^9, 3.984595098069666*^9}, {3.984595420308998*^9, 
    3.9845954263915253`*^9}, {3.9853840349271126`*^9, 3.98538412870772*^9}, {
    3.9853841645054417`*^9, 3.9853841967543745`*^9}, {3.9853843529284153`*^9, 
    3.9853843603642955`*^9}, 3.986363964268463*^9, {3.9864372515538025`*^9, 
    3.9864373152258663`*^9}, {3.9864373996115*^9, 3.9864374099541206`*^9}, {
    3.9866287692823563`*^9, 3.986628786816721*^9}},ExpressionUUID->
  "89b47f3b-daec-7148-96ac-a4239ae08223"],
 StyleBox["}\n", "Text"]
}], "Text",
 CellChangeTimes->{
  3.984528907908865*^9, {3.9845294152321796`*^9, 3.9845294172621784`*^9}, {
   3.9845373878907223`*^9, 3.984537390007515*^9}, {3.9845375013568363`*^9, 
   3.9845375059870014`*^9}, {3.9845872494324455`*^9, 3.98458727407794*^9}, {
   3.984587550060217*^9, 3.9845875628832455`*^9}, {3.98459102505962*^9, 
   3.984591038404045*^9}, {3.9845948772995586`*^9, 3.9845950116300774`*^9}, {
   3.984596186393406*^9, 3.9845962068103313`*^9}, {3.984596292961315*^9, 
   3.9845963093359795`*^9}, {3.9863432927505608`*^9, 
   3.9863433016775455`*^9}, {3.9864371415246353`*^9, 
   3.9864371641633797`*^9}, {3.9864372221785793`*^9, 
   3.9864372557270527`*^9}, {3.986437325902481*^9, 3.9864373351304245`*^9}, {
   3.986437369361286*^9, 3.9864373936135178`*^9}, {3.9866287430441837`*^9, 
   3.986628750331894*^9}, {3.9866287998774605`*^9, 3.9866288615210056`*^9}, {
   3.9866293270676327`*^9, 3.9866295924466896`*^9}, {3.986629758717493*^9, 
   3.9866298508983383`*^9}},ExpressionUUID->"710d652b-b358-9844-818a-\
7e820f55a4fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funcFano", "[", 
   RowBox[{
   "mDp_", ",", "mDm_", ",", "mS_", ",", "v\[CapitalGamma]_", ",", 
    "v\[CapitalGamma]m_", ",", "vd_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "aw", ",", "vst", ",", "ent", ",", "pent", ",", "qp", ",", "forcum"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Root-to-node path matrix :S=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mS", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nv", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "mS", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* |V|=\>\"", ",", "nv"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ne", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "mDp", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* |E|=\>\"", ",", "ne"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ntree", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "mS", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* |V(T)|=\>\"", ",", "ntree"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ncotr", "=", 
      RowBox[{"ne", "-", "ntree"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* |V(\!\(\*SuperscriptBox[\(T\), \(*\)]\))|=\>\"", ",", 
       "ncotr"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"v\[Beta]", "=", 
      RowBox[{"v\[CapitalGamma]", "/", "v\[CapitalGamma]m"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"wl", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Times", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v\[Beta]", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "ntree"}], "]"}], "]"}], "^", "#"}], ")"}]}],
          "&"}], "/@", "mS"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Phase accumulations from \!\(\*SubscriptBox[\(v\), \
\(0\)]\) to v =\>\"", ",", "wl"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Forward incidence matrix: \!\(\*SuperscriptBox[\(D\), \
\(+\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mDp", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Backward incidence matrix: \!\(\*SuperscriptBox[\(D\), \
\(-\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mDm", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mL", "=", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mDp", "-", "mDm"}], ")"}], ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mDp", ".", 
            RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]", "]"}]}], "-", 
           RowBox[{"mDm", ".", 
            RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]m", "]"}]}]}], 
          ")"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Transition rate matrix: L=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mL", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vstun", "=", 
      RowBox[{"NullSpace", "[", "mL", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"vst", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"vstun", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{"Total", "[", 
         RowBox[{"vstun", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Steady-state distribution probability: \
\!\(\*SuperscriptBox[\(n\), \(st\)]\)=\>\"", ",", "vst"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vj", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]", "]"}], ".", 
         RowBox[{"Transpose", "[", "mDp", "]"}], ".", "vst"}], "-", 
        RowBox[{
         RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]m", "]"}], ".", 
         RowBox[{"Transpose", "[", "mDm", "]"}], ".", "vst"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"aw", "=", 
      RowBox[{"vj", ".", "vd"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Edge current vector: j(\!\(\*SuperscriptBox[\(n\), \
\(st\)]\))=\>\"", ",", "vj"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Weighted sum of edge currents \[LeftAngleBracket]\
\[NegativeThinSpace]\[LeftAngleBracket]w\[RightAngleBracket]\
\[NegativeThinSpace]\[RightAngleBracket]=\>\"", ",", "aw"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vg", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]", "]"}], ".", 
         RowBox[{"Transpose", "[", "mDp", "]"}], ".", "vst"}], "+", 
        RowBox[{
         RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]m", "]"}], ".", 
         RowBox[{"Transpose", "[", "mDm", "]"}], ".", "vst"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Traffic vactor : g=\>\"", ",", "vg"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"vds", "=", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]", "]"}], ".", 
         RowBox[{"Transpose", "[", "mDp", "]"}], ".", "vst"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]m", "]"}], ".", 
          RowBox[{"Transpose", "[", "mDm", "]"}], ".", "vst"}], ")"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ent", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"vj", ".", "vds"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* entropy : \!\(\*SuperscriptBox[SubscriptBox[\(d\), \
\(entropy\)], \(T\)]\) j(\!\(\*SuperscriptBox[\(n\), \(st\)]\))=\>\"", ",", 
       "ent"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"vdps", "=", 
      RowBox[{"2", " ", 
       RowBox[{"vj", "/", "vg"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pent", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"vj", ".", "vdps"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* pseudo-entropy : \
\!\(\*SuperscriptBox[SubscriptBox[\(d\), \(pseudo - entropy\)], \(T\)]\) j(\!\
\(\*SuperscriptBox[\(n\), \(st\)]\))=\>\"", ",", "pent"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"mSq", "=", 
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", "wl", "]"}], ".", "mS", ".", 
       RowBox[{"Inverse", "[", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Rest", "[", "wl", "]"}], "]"}], "]"}], ".", 
       RowBox[{"Inverse", "[", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"v\[CapitalGamma]m", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "ntree"}], "]"}], "]"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Twisted root-to-node path matrix: \
\!\(\*OverscriptBox[\(S\), \(~\)]\) =\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mSq", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mQ", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"Transpose", "[", "mS", "]"}], ".", 
         RowBox[{"(", 
          RowBox[{"mDp", "-", "mDm"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Fundamental cutset matrix : Q=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mQ", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mF", "=", 
      RowBox[{"mQ", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{
          RowBox[{"ntree", "+", "1"}], ";;"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* F=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mF", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mB", "=", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Transpose", "[", "mF", "]"}]}], ",", 
          RowBox[{"IdentityMatrix", "[", "ncotr", "]"}]}], "}"}], "}"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Fundamental cycle matrix : B=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mB", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Orthogonality : Q \!\(\*SuperscriptBox[\(B\), \(T\)]\) =\
\>\"", ",", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{"mQ", ".", 
         RowBox[{"Transpose", "[", "mB", "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mQq", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"Transpose", "[", "mSq", "]"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mDp", ".", 
            RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]", "]"}]}], "-", 
           RowBox[{"mDm", ".", 
            RowBox[{"DiagonalMatrix", "[", "v\[CapitalGamma]m", "]"}]}]}], 
          ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Twisted fundamental cutset matrix : \!\(\*OverscriptBox[\
\(Q\), \(~\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mQq", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mFq", "=", 
      RowBox[{"mQq", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{
          RowBox[{"ntree", "+", "1"}], ";;"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* \!\(\*OverscriptBox[\(F\), \(~\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mFq", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mBq", "=", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Transpose", "[", "mFq", "]"}]}], ",", 
          RowBox[{"IdentityMatrix", "[", "ncotr", "]"}]}], "}"}], "}"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Twisted fundamental cycle matrix : \
\!\(\*OverscriptBox[\(B\), \(~\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mBq", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Orthogonality : \!\(\*OverscriptBox[\(Q\), \(~\)]\) \!\(\
\*SuperscriptBox[OverscriptBox[\(B\), \(~\)], \(T\)]\) =\>\"", ",", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{"mQq", ".", 
         RowBox[{"Transpose", "[", "mBq", "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vones", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", "nv"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"v\[Mu]t", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"vones", ".", "mSq"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"v\[Mu]", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"v\[Mu]t", ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", "ncotr"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* \[Mu]=\>\"", ",", "v\[Mu]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mGr", "=", 
      RowBox[{"mB", ".", 
       RowBox[{"Transpose", "[", "mB", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Gram matrix : B \!\(\*SuperscriptBox[\(B\), \
\(T\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mGr", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mGrq", "=", 
      RowBox[{"mBq", ".", 
       RowBox[{"Transpose", "[", "mB", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Gram matrix (twisted) : \!\(\*OverscriptBox[\(B\), \
\(~\)]\) \!\(\*SuperscriptBox[\(B\), \(T\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mGrq", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vi", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "mGr", "]"}], ".", "mB", ".", "vj"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Cycle current vector : \!\(\*SuperscriptBox[\(i\), \
\(st\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "vi", "]"}], ",", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"vj", "-", 
         RowBox[{
          RowBox[{"Transpose", "[", "mB", "]"}], ".", "vi"}]}], "]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"vB\[Mu]", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"mB", ".", "v\[Mu]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* B\[Mu]=\>\"", ",", "vB\[Mu]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ss", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"vi", ".", "vB\[Mu]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* s = \!\(\*SuperscriptBox[\(i\), \(st\\\ T\)]\) B\[Mu] \
=\>\"", ",", "ss"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"vBzq", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"mBq", ".", 
        RowBox[{"DiagonalMatrix", "[", "vg", "]"}], ".", "v\[Mu]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* \!\(\*OverscriptBox[\(B\), \(~\)]\)G\[Mu]=\>\"", ",", 
       "vBzq"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"mBGB", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"mBq", ".", 
        RowBox[{"DiagonalMatrix", "[", "vg", "]"}], ".", 
        RowBox[{"Transpose", "[", "mBq", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Twisted cycle Laplacian : \!\(\*OverscriptBox[\(B\), \(~\
\)]\)G\!\(\*SuperscriptBox[OverscriptBox[\(B\), \(~\)], \(T\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mBGB", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Mu]G\[Mu]", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"v\[Mu]", ".", 
        RowBox[{"DiagonalMatrix", "[", "vg", "]"}], ".", "v\[Mu]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Weighted square norm of \[Mu] : \!\(\*SuperscriptBox[\(\
\[Mu]\), \(T\)]\) G \[Mu]=\>\"", ",", "\[Mu]G\[Mu]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mB\[CapitalPhi]B", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"mGrq", "-", 
        RowBox[{
         RowBox[{"mGrq", ".", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "vi", ",", "vB\[Mu]"}], "]"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "ss"}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* \!\(\*OverscriptBox[\(B\), \(~\)]\) \[CapitalPhi] \
\!\(\*SuperscriptBox[\(B\), \(T\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mB\[CapitalPhi]B", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m1", "=", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "vBzq", ",", 
        RowBox[{"mGrq", ".", "vi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mg2", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"mBGB", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m1", "+", 
           RowBox[{"Transpose", "[", "m1", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "ss"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", 
           RowBox[{"mGrq", ".", "vi"}], ",", 
           RowBox[{"mGrq", ".", "vi"}]}], "]"}], " ", 
         RowBox[{"\[Mu]G\[Mu]", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "ss"}], ")"}], "^", "2"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* \!\(\*SubscriptBox[\(G\), \(2\)]\)=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "mg2", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"snrsm", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "mB\[CapitalPhi]B", "]"}], ".", 
        RowBox[{"Inverse", "[", "mg2", "]"}], ".", "mB\[CapitalPhi]B"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"vf", "=", 
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Symbol", "[", 
          RowBox[{"\"\<f\>\"", "<>", 
           RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], ",", 
        "ncotr"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* Objective function \!\(\*SuperscriptBox[\(SNR\), \
\(2\)]\)[f]=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "vf", "]"}], ",", "\"\<\[Null]^T\>\"", ",", 
       RowBox[{"MatrixForm", "[", "snrsm", "]"}], ",", 
       RowBox[{"MatrixForm", "[", "vf", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"snrs", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"vf", ".", "snrsm", ".", "vf"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"mL1", "=", 
      RowBox[{
       RowBox[{"mDm", ".", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"v\[CapitalGamma]", " ", "vd"}], "]"}], ".", 
        RowBox[{"Transpose", "[", "mDp", "]"}]}], "-", 
       RowBox[{"mDp", ".", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"v\[CapitalGamma]m", " ", "vd"}], "]"}], ".", 
        RowBox[{"Transpose", "[", "mDm", "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mL2", "=", 
      RowBox[{
       RowBox[{"mDm", ".", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"v\[CapitalGamma]", " ", "vd"}], "]"}], ".", 
        RowBox[{"Transpose", "[", "mDp", "]"}]}], "+", 
       RowBox[{"mDp", ".", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"v\[CapitalGamma]m", " ", "vd"}], "]"}], ".", 
        RowBox[{"Transpose", "[", "mDm", "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* 1st derivative of modified transition rate matrix =\>\"",
        ",", 
       RowBox[{"MatrixForm", "[", "mL1", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<* 2nd derivative of modified transition rate matrix =\>\"",
        ",", 
       RowBox[{"MatrixForm", "[", "mL2", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Output", " ", "for", " ", "quadratic", " ", "optimization", " ", 
       "problem"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"qp", "=", 
      RowBox[{"{", 
       RowBox[{"snrs", ",", 
        RowBox[{
         RowBox[{"vd", ".", 
          RowBox[{"Transpose", "[", "mB", "]"}], ".", "vf"}], "==", "aw"}]}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Output", " ", "for", " ", "2", "nd", " ", "order", " ", "perturbation",
        " ", "theory"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"forcum", "=", 
      RowBox[{"{", 
       RowBox[{"mL", ",", "mL1", ",", "mL2", ",", "vst"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "aw", ",", "vst", ",", "ent", ",", "pent", ",", "qp", ",", "forcum"}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.984532793707161*^9, 3.984532793707161*^9}, {
   3.9845373976826954`*^9, 3.9845374854485664`*^9}, {3.9845872816243935`*^9, 
   3.984587543657154*^9}, {3.984587579987583*^9, 3.984587728500967*^9}, {
   3.9845878318808937`*^9, 3.984587841217396*^9}, {3.9845880548427067`*^9, 
   3.984588422145241*^9}, {3.984588976119005*^9, 3.98458910178677*^9}, {
   3.9845891851249313`*^9, 3.984589220858301*^9}, {3.9845892528354397`*^9, 
   3.984589465677082*^9}, {3.984589656604559*^9, 3.9845896588800488`*^9}, {
   3.9845897126201496`*^9, 3.984589781262285*^9}, {3.984591123676611*^9, 
   3.984591153710348*^9}, {3.984592279525423*^9, 3.9845922854068184`*^9}, {
   3.9845950973156624`*^9, 3.984595098069666*^9}, {3.984595420308998*^9, 
   3.9845954263915253`*^9}, {3.9853840349271126`*^9, 3.98538412870772*^9}, {
   3.9853841645054417`*^9, 3.9853841967543745`*^9}, {3.9853843529284153`*^9, 
   3.9853843603642955`*^9}, 3.986363964268463*^9, {3.9864372515538025`*^9, 
   3.9864373152258663`*^9}, {3.9864373996115*^9, 3.9864374099541206`*^9}, {
   3.9866287692823563`*^9, 3.986628786816721*^9}, {3.9866298630788*^9, 
   3.986629885994133*^9}, {3.9867629154748745`*^9, 3.986762919048481*^9}, {
   3.986775036051342*^9, 3.9867750501595592`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d5673763-f385-0346-b69f-fd2276a38882"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Second order perturbation theory for noise", "Subsection",
 CellChangeTimes->{{3.933280602766689*^9, 3.9332806188772497`*^9}, {
   3.9836517488847275`*^9, 3.9836518146104827`*^9}, 3.983940324956001*^9, 
   3.9839434057980747`*^9, {3.984344286156433*^9, 3.9843442881326447`*^9}, {
   3.984435727610161*^9, 3.984435738727113*^9}, {3.985384201071381*^9, 
   3.985384248743902*^9}, {3.986436947839262*^9, 
   3.986436948137846*^9}},ExpressionUUID->"b5f3ac42-7a63-4ecd-989b-\
6acc51635408"],

Cell[TextData[{
 "The following calculations employ second-order perturbation theory to \
obtain the current noise, following Ref. [1].\n \n",
 StyleBox["[1] C. Flindt, T. Novotny, A. Braggio, and A.-P.Jauho,Counting \
statistics of transport  through coulomb blockade nanostructures:High-order \
cumulants and non-markovian effects, Phys. Rev. B 82,155407 (2010) ",
  FontSize->12]
}], "Text",
 CellChangeTimes->{{3.984435717114805*^9, 3.984435776748211*^9}, {
  3.986546264440132*^9, 3.9865462827344303`*^9}, {3.986546313620466*^9, 
  3.9865464023598824`*^9}, {3.9865464763100185`*^9, 3.9865464794459476`*^9}, {
  3.9865465391020813`*^9, 
  3.986546542899599*^9}},ExpressionUUID->"6daa7200-91f8-410e-aaa9-\
942f00c7f836"],

Cell[CellGroupData[{

Cell["Gram-Schmidt orthonormalization", "Subsubsection",
 CellChangeTimes->{
  3.9845259654185457`*^9},ExpressionUUID->"d8217804-638a-4ab4-afb3-\
7244ef0f636a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Orthonormalize", "[", "m_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"mu", ",", "mv", ",", "laU"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newmu", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"newmv", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"laU", ",", "mu"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", "m", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"laU", ",", "mv"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", 
       RowBox[{"Transpose", "[", "m", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "newmu", "]"}], "==", "0"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", "=", 
             RowBox[{
              RowBox[{"mu", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", 
              RowBox[{"Total", "[", 
               RowBox[{"mu", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ";", 
            RowBox[{"v", "=", 
             RowBox[{
              RowBox[{"mv", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", 
              RowBox[{
               RowBox[{"mv", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ".", "u"}]}]}]}], ")"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", "=", 
             RowBox[{
              RowBox[{"mu", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"newmu", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"newmv", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                   RowBox[{"mu", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"Length", "[", "newmu", "]"}]}], "}"}]}], "]"}]}]}],
             ";", 
            RowBox[{"v", "=", 
             RowBox[{
              RowBox[{"mv", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"newmv", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"newmu", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                   RowBox[{"mv", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"Length", "[", "newmv", "]"}]}], "}"}]}], "]"}]}]}],
             ";", 
            RowBox[{"v", "=", 
             RowBox[{"v", "/", 
              RowBox[{"v", ".", "u"}]}]}]}], ")"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"PrependTo", "[", 
         RowBox[{"newmu", ",", "u"}], "]"}], ";", 
        RowBox[{"PrependTo", "[", 
         RowBox[{"newmv", ",", "v"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "laU", "]"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"laU", ",", "newmu", ",", "newmv"}], "}"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.986774807182291*^9, 3.9867748097545185`*^9}, 
   3.9867748702099953`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"112d864b-196f-47e8-95fb-8d377ffa0ff8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Numerical computation of Fano-factor by using the second order perturbation \
theory\
\>", "Subsubsection",
 CellChangeTimes->{{3.984525998570963*^9, 3.984526033660137*^9}, {
  3.9845261118747144`*^9, 
  3.984526138515882*^9}},ExpressionUUID->"41641bce-e1f2-496b-8528-\
5780e2034d23"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ffano", "[", "forcum_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c1", ",", "c2"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"mL", ",", "mL1", ",", "mL2", ",", "vst"}], "}"}], "=", 
       "forcum"}], ";", "\[IndentingNewLine]", 
      RowBox[{"vones", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Dimensions", "[", "vst", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c1", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"vones", ".", "mL1", ".", "vst"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<* C1 =\>\"", ",", "c1"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"laU", ",", "mu", ",", "mv"}], "}"}], "=", 
       RowBox[{"Orthonormalize", "[", "mL", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mR", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"mu", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"mv", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "/", 
          RowBox[{"laU", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", 
           RowBox[{
            RowBox[{"Length", "[", "laU", "]"}], "-", "1"}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c2", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"vones", ".", 
         RowBox[{"(", 
          RowBox[{"mL2", "-", 
           RowBox[{"2", "  ", 
            RowBox[{"mL1", ".", "mR", ".", "mL1"}]}]}], ")"}], ".", "vst"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<* Noise : C2 =\>\"", ",", "c2"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<* Fano factor : c2/c1 =\>\"", ",", 
        RowBox[{"c2", "/", "c1"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \
\!\(\*SuperscriptBox[\(c1\), \(2\)]\)/c2 =\>\"", ",", 
        RowBox[{
         SuperscriptBox["c1", "2"], "/", "c2"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"c1", ",", "c2", ",", 
        RowBox[{
         SuperscriptBox["c1", "2"], "/", "c2"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9333160020329523`*^9, 3.9333160394122705`*^9}, {
   3.981767497719939*^9, 3.9817675071618905`*^9}, 3.981767794368458*^9, {
   3.98176860835972*^9, 3.981768650840419*^9}, {3.9817687603001766`*^9, 
   3.9817687721052446`*^9}, {3.9817688493686547`*^9, 
   3.9817688752322536`*^9}, {3.981769323826949*^9, 3.981769351449409*^9}, {
   3.98177027452472*^9, 3.98177029802602*^9}, {3.981770682209509*^9, 
   3.9817706861043177`*^9}, {3.9822556239865365`*^9, 3.9822556402051425`*^9}, 
   3.9836518443031054`*^9, {3.984344534173529*^9, 3.984344538564109*^9}, {
   3.9843445709886208`*^9, 3.9843445834051256`*^9}, {3.9843446237205086`*^9, 
   3.984344627717482*^9}, {3.984525753445232*^9, 3.984525824300168*^9}, 
   3.9845259700471864`*^9, {3.9845260270021753`*^9, 3.9845260293096657`*^9}, {
   3.9845895069117928`*^9, 3.9845895201553154`*^9}, {3.9866299117341156`*^9, 
   3.986629913165783*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"69dd69dd-95f7-4c47-be09-500a1177fc6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Visualization of graphs from incidence matrices", "Subsubsection",
 CellChangeTimes->{{3.933277922240543*^9, 3.9332779256493096`*^9}, {
   3.9845260488453455`*^9, 3.9845260548013678`*^9}, 
   3.986630562196125*^9},ExpressionUUID->"3ed1b9d8-0800-4ef3-baa0-\
0174958a820d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphFromIncidence", "[", 
   RowBox[{"mDp_", ",", "mDm_", ",", "edgeLabels_", ",", "edgeColors_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nEdge", ",", "elist", ",", 
      RowBox[{"shift", "=", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"nEdge", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"mDp", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"elist", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DirectedEdge", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"First", "@", 
            RowBox[{"FirstPosition", "[", 
             RowBox[{
              RowBox[{"mDp", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "e"}], "]"}], "]"}], ",", "1"}], "]"}]}], 
           "+", "shift"}], ",", 
          RowBox[{
           RowBox[{"First", "@", 
            RowBox[{"FirstPosition", "[", 
             RowBox[{
              RowBox[{"mDm", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "e"}], "]"}], "]"}], ",", "1"}], "]"}]}], 
           "+", "shift"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "nEdge"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Graph", "[", 
      RowBox[{"elist", ",", 
       RowBox[{"VertexLabels", "->", "\"\<Name\>\""}], ",", 
       RowBox[{"EdgeLabels", "->", 
        RowBox[{"Thread", "[", 
         RowBox[{"elist", "->", "edgeLabels"}], "]"}]}], ",", 
       RowBox[{"EdgeStyle", "->", 
        RowBox[{"Thread", "[", 
         RowBox[{"elist", "->", "edgeColors"}], "]"}]}], ",", 
       RowBox[{"GraphLayout", "->", "\"\<SpringElectricalEmbedding\>\""}], ",", 
       RowBox[{"ImageSize", "->", "Small"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9834144105555496`*^9, 3.9834144105565505`*^9}, {
   3.983651868132778*^9, 3.9836518842243447`*^9}, 3.984526059611388*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"81a1e4e6-9dbd-46a4-a4ba-7668dc494f94"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["B. A graph with two cycles", "Section",
 CellChangeTimes->{{3.9817460010299406`*^9, 3.9817460048833294`*^9}, {
  3.981746276085555*^9, 3.98174628368622*^9}, {3.9817465678696384`*^9, 
  3.9817465723043256`*^9}, {3.983291802146797*^9, 3.983291805002344*^9}, {
  3.9832941811130733`*^9, 3.9832941938363028`*^9}, {3.9841139168979197`*^9, 
  3.984113917636258*^9}, {3.9844358794213934`*^9, 3.984435887992552*^9}, {
  3.9864369733673267`*^9, 
  3.986436973939005*^9}},ExpressionUUID->"38c27b3e-bc3d-4625-a88e-\
24b315000e36"],

Cell[TextData[{
 "The following calculations reproduce the results for the two-cycle graph \
discussed in Appendix D. \nAll expressions were obtained using symbolic \
computations in Mathematica.\nIn particular, they  yield (D13), (D14)\n",
 StyleBox["\n",
  FontFamily->"Source Sans Pro",
  FontWeight->"Bold"],
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["f1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}], 
    RowBox[{"2", "+", 
     RowBox[{"4", " ", "\[Beta]"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["f2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"7", " ", "\[Beta]"}]}], ")"}], "3"]}], 
    RowBox[{"46", "+", 
     RowBox[{"\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"214", "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"139", "+", 
           RowBox[{"51", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}]]}]], 
  "Output",
  CellChangeTimes->{
   3.983291949136463*^9, 3.9832921526260805`*^9, 3.983292580335654*^9, 
    3.9832927381845303`*^9, 3.98329299576641*^9, 3.983293027173785*^9, 
    3.983293084936776*^9, {3.983413052917737*^9, 3.9834130771731043`*^9}, 
    3.983414996076532*^9, 3.983498125604817*^9, 3.983940306329797*^9, 
    3.9839403530690136`*^9, 3.983943425044344*^9, {3.984113921875154*^9, 
    3.984113993039208*^9}, 3.984114044842331*^9, {3.9841142105240946`*^9, 
    3.984114228386753*^9}, 3.984344295807881*^9, 3.9843445871540313`*^9, 
    3.9843446349513793`*^9, {3.9843473042218156`*^9, 3.9843473531146493`*^9}, 
    3.984367273415764*^9, 3.9843673071859913`*^9, 3.9843673597713203`*^9, 
    3.9843674299896884`*^9, 3.984367471982665*^9, 3.9845290922634296`*^9, 
    3.984529258233631*^9, 3.9845294521782646`*^9, {3.9845295439316673`*^9, 
    3.984529549961563*^9}, {3.984531871312868*^9, 3.984531886281948*^9}, 
    3.9845329320533752`*^9, 3.9845330013228073`*^9, 3.984533090519739*^9, 
    3.984533336365181*^9, 3.984552254569969*^9, {3.984589569202175*^9, 
    3.9845895977659283`*^9}, 3.984589672774988*^9, 3.9845897922267303`*^9, 
    3.984591185691223*^9, 3.985384224457934*^9, 3.9853842615340014`*^9, 
    3.985384330218421*^9, 3.9853843697465105`*^9, 3.9853863276604834`*^9, 
    3.985386364832734*^9, 3.9854110194793234`*^9},ExpressionUUID->
  "dab43ffb-ab0b-b24b-9665-f552ef6461df"],
 "\n\n",
 Cell[BoxData[
  InterpretationBox[
   RowBox[{"\<\"* pseudo-entropy : \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(pseudo - entropy\\)], \
\\(T\\)]\\) \\!\\(\\*SuperscriptBox[\\(j\\), \\(st\\)]\\)=\"\>", "\[InvisibleSpace]", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"23", "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"62", "+", 
           RowBox[{"23", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", "\[Beta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}]]}],
   SequenceForm[
   "* pseudo-entropy : \!\(\*SuperscriptBox[SubscriptBox[\(d\), \(pseudo - \
entropy\)], \(T\)]\) \!\(\*SuperscriptBox[\(j\), \(st\)]\)=", 
    Rational[2, 3] (-1 + $CellContext`\[Beta])^2 (
      1 + $CellContext`\[Beta])^(-1) (5 + $CellContext`\[Beta])^(-1) (1 + 
      5 $CellContext`\[Beta])^(-1) (8 + 7 $CellContext`\[Beta])^(-1) (
     23 + $CellContext`\[Beta] (62 + 23 $CellContext`\[Beta]))],
   Editable->False]], "Print",
  CellChangeTimes->{
   3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
    3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
    3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
    3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
    3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
    3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
    3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
    3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
    3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
    3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
    3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
    3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9},
     3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
    3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
    3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
    3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
    3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
    3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337707588*^9},
  ExpressionUUID->"4988c60f-d2b2-404c-85bf-0bd3119053ad"],
 "\n\nand Fig. 3 in the main text."
}], "Text",
 CellChangeTimes->{{3.9863414351090813`*^9, 3.986341473530903*^9}, {
   3.9863415257327576`*^9, 3.9863415264486732`*^9}, {3.9863415663925495`*^9, 
   3.986341574442259*^9}, 3.986341670600029*^9, {3.986342600067919*^9, 
   3.9863426310814743`*^9}, {3.986342734660267*^9, 3.9863427364700203`*^9}, {
   3.9863428040011578`*^9, 3.9863428109410496`*^9}, {3.986342892530197*^9, 
   3.986342932108591*^9}, {3.986343001935997*^9, 3.9863430223205795`*^9}, {
   3.9863439093952255`*^9, 3.9863439108633957`*^9}, {3.9863638602451496`*^9, 
   3.9863638661728554`*^9}, 3.9863639403518715`*^9, {3.9863673177585526`*^9, 
   3.9863673193317623`*^9}, 3.986631599355833*^9, {3.9988508749900856`*^9, 
   3.998850909187313*^9}},ExpressionUUID->"69a014c0-484e-654e-ad60-\
888a832aff45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mDp", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Forward", " ", "incidence", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mDm", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], 
       "}"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Backward", " ", "incidence", " ", "matrix"}], " ", "*)"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"labels", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(t\), \(1\)]\)\>\"", 
      ",", "\"\<\!\(\*SubscriptBox[\(t\), \(2\)]\)\>\"", 
      ",", "\"\<\!\(\*SubscriptBox[\(t\), \(3\)]\)\>\"", 
      ",", "\"\<\!\(\*SubscriptBox[\(t\), \(4\)]\)\>\"", 
      ",", "\"\<\!\(\*SubscriptBox[\(c\), \(1\)]\)\>\"", 
      ",", "\"\<\!\(\*SubscriptBox[\(c\), \(2\)]\)\>\""}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"edge", " ", "labels"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"colors", "=", 
    RowBox[{"{", 
     RowBox[{
     "Black", ",", "Black", ",", "Black", ",", "Black", ",", "Red", ",", 
      "Red"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"edge", " ", "colors"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graphFromIncidence", "[", 
   RowBox[{"mDp", ",", "mDm", ",", "labels", ",", "colors"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"nV", ",", "nE"}], "}"}], "=", 
  RowBox[{"Dimensions", "[", "mDp", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mS", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Root", "-", "to", "-", 
    RowBox[{"node", " ", "path", " ", "matrix"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v\[CapitalGamma]", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}],
    ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Edge", " ", "transition", " ", "rate"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v\[CapitalGamma]m", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "\[Beta]"}], 
     "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Edge", " ", "transition", " ", "rate"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vd", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}],
    ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Edge", " ", "weights"}], " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "aw", ",", "vst", ",", "ent", ",", "pent", ",", "qp", ",", "forcum"}], 
     "}"}], "=", 
    RowBox[{"funcFano", "[", 
     RowBox[{
     "mDp", ",", "mDm", ",", "mS", ",", "v\[CapitalGamma]", ",", 
      "v\[CapitalGamma]m", ",", "vd"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<* Quadratic optimization problem\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"qp", "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9817462961999702`*^9, 3.981746391117849*^9}, {
   3.9817464318020144`*^9, 3.981746458982036*^9}, {3.981746832815811*^9, 
   3.981746863296094*^9}, {3.9817469244643803`*^9, 3.9817469362816143`*^9}, {
   3.9817470647302885`*^9, 3.981747067129177*^9}, {3.981747141770917*^9, 
   3.981747146175124*^9}, {3.9817472173529425`*^9, 3.9817473507985754`*^9}, {
   3.981747428950693*^9, 3.9817474577524967`*^9}, {3.981747797254168*^9, 
   3.981748008373626*^9}, {3.981748159270976*^9, 3.9817481730309114`*^9}, {
   3.98175344541949*^9, 3.9817534474008894`*^9}, {3.981754848670829*^9, 
   3.9817548894738135`*^9}, 3.981759998258252*^9, {3.981763400528089*^9, 
   3.98176340141881*^9}, {3.981764135514367*^9, 3.9817641495832443`*^9}, {
   3.981769417602929*^9, 3.981769422593193*^9}, {3.981770343244661*^9, 
   3.981770343709484*^9}, {3.981770453940772*^9, 3.9817704551810417`*^9}, {
   3.9817722204010763`*^9, 3.9817722207353506`*^9}, {3.982211814975723*^9, 
   3.982211818056068*^9}, {3.983291818404069*^9, 3.9832919483681707`*^9}, {
   3.9832919973069143`*^9, 3.9832920158407035`*^9}, {3.9832921048434916`*^9, 
   3.983292152318395*^9}, {3.9832925339265847`*^9, 3.983292536418115*^9}, {
   3.9832925681171603`*^9, 3.9832925797129354`*^9}, {3.983292735535325*^9, 
   3.983292737438219*^9}, {3.983292991565581*^9, 3.9832930267030344`*^9}, 
   3.9832930844290094`*^9, {3.98341497962327*^9, 3.9834149955799556`*^9}, {
   3.9841139446186533`*^9, 3.98411399172219*^9}, {3.984114029917646*^9, 
   3.9841140433297863`*^9}, 3.9841142278383517`*^9, {3.984347302264135*^9, 
   3.984347352551656*^9}, 3.9843674714865746`*^9, 3.984531867849201*^9, {
   3.9845329250403214`*^9, 3.9845330217812214`*^9}, {3.9845330544958553`*^9, 
   3.9845330889545097`*^9}, {3.984533301704813*^9, 3.984533335830452*^9}, {
   3.9845895343186626`*^9, 3.9845895965966625`*^9}, {3.984591180547333*^9, 
   3.984591185056505*^9}, {3.985384211629472*^9, 3.9853842158908024`*^9}, {
   3.985384279599596*^9, 3.9853843297568183`*^9}, 3.9853863093815937`*^9, {
   3.9853863614105244`*^9, 3.9853863642383194`*^9}, 3.9854110147171*^9, {
   3.986341624244047*^9, 3.9863416276252327`*^9}, {3.986631123905388*^9, 
   3.9866311253585453`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2357e249-1468-4d2f-8ca5-b4a19d6ceaca"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{0, 1, 2, 3, 
      4}, {{{1, 2}, {1, 3}, {3, 4}, {4, 5}, {3, 2}, {3, 5}}, Null}, {
      EdgeLabels -> {
        DirectedEdge[3, 4] -> "\!\(\*SubscriptBox[\(t\), \(4\)]\)", 
         DirectedEdge[2, 4] -> "\!\(\*SubscriptBox[\(c\), \(2\)]\)", 
         DirectedEdge[2, 1] -> "\!\(\*SubscriptBox[\(c\), \(1\)]\)", 
         DirectedEdge[2, 3] -> "\!\(\*SubscriptBox[\(t\), \(3\)]\)", 
         DirectedEdge[0, 2] -> "\!\(\*SubscriptBox[\(t\), \(2\)]\)", 
         DirectedEdge[0, 1] -> "\!\(\*SubscriptBox[\(t\), \(1\)]\)"}, 
       EdgeStyle -> {
        DirectedEdge[2, 1] -> RGBColor[1, 0, 0], DirectedEdge[3, 4] -> 
         GrayLevel[0], DirectedEdge[2, 4] -> RGBColor[1, 0, 0], 
         DirectedEdge[2, 3] -> GrayLevel[0], DirectedEdge[0, 1] -> 
         GrayLevel[0], DirectedEdge[0, 2] -> GrayLevel[0]}, GraphLayout -> 
       "SpringElectricalEmbedding", ImageSize -> Small, 
       VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        Medium], {
         {GrayLevel[0], 
          ArrowBox[{{2.0175207107233524`, 0.8022000133440006}, {
           2.0172925030880515`, 0.0003213240984684118}}, 
           0.02275346813219145]}, 
         InsetBox["\<\"\\!\\(\\*SubscriptBox[\\(t\\), \\(1\\)]\\)\"\>", {2.017406606905702, 0.4012606687212345},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{2.0175207107233524`, 0.8022000133440006}, {
           1.0082617822382791`, 0.4013238781856302}}, 0.02275346813219145]}, 
         InsetBox["\<\"\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\"\>", {1.5128912464808157, 0.6017619457648153},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], 
          ArrowBox[{{1.0082617822382791`, 0.4013238781856302}, {
           2.0172925030880515`, 0.0003213240984684118}}, 
           0.02275346813219145]}, 
         InsetBox["\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(1\\)]\\)\"\>", {1.5127771426631653, 0.2008226011420493},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{1.0082617822382791`, 0.4013238781856302}, {0., 
           0.8025152364182421}}, 0.02275346813219145]}, 
         InsetBox["\<\"\\!\\(\\*SubscriptBox[\\(t\\), \\(3\\)]\\)\"\>", {0.5041308911191396, 0.6019195573019361},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], 
          ArrowBox[{{1.0082617822382791`, 0.4013238781856302}, {
           0.00024329795158650747`, 0.}}, 0.02275346813219145]}, 
         InsetBox["\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", {0.5042525400949328, 0.2006619390928151},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          ArrowBox[{{0., 0.8025152364182421}, {0.00024329795158650747`, 0.}}, 
           0.02275346813219145]}, 
         InsetBox["\<\"\\!\\(\\*SubscriptBox[\\(t\\), \\(4\\)]\\)\"\>", {0.00012164897579325373, 0.40125761820912104},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{2.0175207107233524`, 0.8022000133440006}, 
          0.02275346813219145], 
         InsetBox["0", {2.03541508076204, 0.828553823932265}, ImageScaled[{0.07868973609257579, -0.12048179790083813}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.0172925030880515`, 0.0003213240984684118}, 
          0.02275346813219145], 
         InsetBox["1", {2.035176923621956, -0.026039239510264375}, 
          ImageScaled[{0.07892399013319706, 1.1206407929830684}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.0082617822382791`, 0.4013238781856302}, 
          0.02275346813219145], 
         InsetBox["2", {1.0082714849173824, 0.4331787320930274}, ImageScaled[{0.49977155729512834, -0.24999996520928625}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 0.8025152364182421}, 0.02275346813219145], 
         InsetBox["3", {-0.017886586945149743, 0.8288743300873574}, 
          ImageScaled[{0.9211270164846066, -0.12060618429626835}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.00024329795158650747`, 0.}, 0.02275346813219145], 
         InsetBox["4", {-0.017632707918851426, -0.02636627060704009}, 
          ImageScaled[{0.9208778925774999, 1.1207751602146485}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->Small]], "Output",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526260805`*^9, 3.983292580335654*^9, 
   3.9832927381845303`*^9, 3.98329299576641*^9, 3.983293027173785*^9, 
   3.983293084936776*^9, {3.983413052917737*^9, 3.9834130771731043`*^9}, 
   3.983414996076532*^9, 3.983498125604817*^9, 3.983940306329797*^9, 
   3.9839403530690136`*^9, 3.983943425044344*^9, {3.984113921875154*^9, 
   3.984113993039208*^9}, 3.984114044842331*^9, {3.9841142105240946`*^9, 
   3.984114228386753*^9}, 3.984344295807881*^9, 3.9843445871540313`*^9, 
   3.9843446349513793`*^9, {3.9843473042218156`*^9, 3.9843473531146493`*^9}, 
   3.984367273415764*^9, 3.9843673071859913`*^9, 3.9843673597713203`*^9, 
   3.9843674299896884`*^9, 3.984367471982665*^9, 3.9845290922634296`*^9, 
   3.984529258233631*^9, 3.9845294521782646`*^9, {3.9845295439316673`*^9, 
   3.984529549961563*^9}, {3.984531871312868*^9, 3.984531886281948*^9}, 
   3.9845329320533752`*^9, 3.9845330013228073`*^9, 3.984533090519739*^9, 
   3.984533336365181*^9, 3.984552254569969*^9, {3.984589569202175*^9, 
   3.9845895977659283`*^9}, 3.984589672774988*^9, 3.9845897922267303`*^9, 
   3.984591185691223*^9, 3.985384224457934*^9, 3.9853842615340014`*^9, 
   3.985384330218421*^9, 3.9853843697465105`*^9, 3.9853863276604834`*^9, 
   3.985386364832734*^9, 3.985411019186408*^9, 3.986343337455858*^9, 
   3.9863640016392174`*^9, 3.9864375909652405`*^9, 3.986630198997181*^9, 
   3.986631184767704*^9, 3.9866312205353546`*^9, {3.9867629294893246`*^9, 
   3.986762953984215*^9}, 3.986774879596239*^9, {3.9867750656593437`*^9, 
   3.9867751023395348`*^9}, 3.9867751585787735`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"8120800e-0b7b-f649-ac32-4b38552f42bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526260805`*^9, 3.983292580335654*^9, 
   3.9832927381845303`*^9, 3.98329299576641*^9, 3.983293027173785*^9, 
   3.983293084936776*^9, {3.983413052917737*^9, 3.9834130771731043`*^9}, 
   3.983414996076532*^9, 3.983498125604817*^9, 3.983940306329797*^9, 
   3.9839403530690136`*^9, 3.983943425044344*^9, {3.984113921875154*^9, 
   3.984113993039208*^9}, 3.984114044842331*^9, {3.9841142105240946`*^9, 
   3.984114228386753*^9}, 3.984344295807881*^9, 3.9843445871540313`*^9, 
   3.9843446349513793`*^9, {3.9843473042218156`*^9, 3.9843473531146493`*^9}, 
   3.984367273415764*^9, 3.9843673071859913`*^9, 3.9843673597713203`*^9, 
   3.9843674299896884`*^9, 3.984367471982665*^9, 3.9845290922634296`*^9, 
   3.984529258233631*^9, 3.9845294521782646`*^9, {3.9845295439316673`*^9, 
   3.984529549961563*^9}, {3.984531871312868*^9, 3.984531886281948*^9}, 
   3.9845329320533752`*^9, 3.9845330013228073`*^9, 3.984533090519739*^9, 
   3.984533336365181*^9, 3.984552254569969*^9, {3.984589569202175*^9, 
   3.9845895977659283`*^9}, 3.984589672774988*^9, 3.9845897922267303`*^9, 
   3.984591185691223*^9, 3.985384224457934*^9, 3.9853842615340014`*^9, 
   3.985384330218421*^9, 3.9853843697465105`*^9, 3.9853863276604834`*^9, 
   3.985386364832734*^9, 3.985411019186408*^9, 3.986343337455858*^9, 
   3.9863640016392174`*^9, 3.9864375909652405`*^9, 3.986630198997181*^9, 
   3.986631184767704*^9, 3.9866312205353546`*^9, {3.9867629294893246`*^9, 
   3.986762953984215*^9}, 3.986774879596239*^9, {3.9867750656593437`*^9, 
   3.9867751023395348`*^9}, 3.986775158594591*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"d1791c65-68d4-004a-ac13-4b4e9a99e6f6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Root-to-node path matrix :S=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "1", "0", "0"},
       {"0", "1", "1", "0"},
       {"0", "1", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* Root-to-node path matrix :S=", 
   MatrixForm[{{0, 0, 0, 0}, {1, 0, 0, 0}, {0, 1, 0, 0}, {0, 1, 1, 0}, {0, 1, 
    1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158594591*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"9b91afa5-98a7-d845-9ed3-\
4ed19bc40881"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* |V|=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["* |V|=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158594591*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"e087bbb0-f382-2649-bc98-\
a466265419cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* |E|=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["* |E|=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158594591*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"f86360bb-f67f-a945-9eae-\
bf35d9f9d3c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* |V(T)|=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["* |V(T)|=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158594591*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"19530aad-f544-8644-8ad7-\
e4e52804446c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* |V(\\!\\(\\*SuperscriptBox[\\(T\\), \\(*\\)]\\))|=\"\>", "\[InvisibleSpace]",
    "2"}],
  SequenceForm["* |V(\!\(\*SuperscriptBox[\(T\), \(*\)]\))|=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158594591*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"5e3d3b3b-45fd-e547-8f97-\
434ccaad1539"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Phase accumulations from \\!\\(\\*SubscriptBox[\\(v\\), \\(0\
\\)]\\) to v =\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "* Phase accumulations from \!\(\*SubscriptBox[\(v\), \(0\)]\) to v =", {1, 
   1, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158594591*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"6125e28b-8fa0-ce41-9333-\
2ac85596cfc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Forward incidence matrix: \\!\\(\\*SuperscriptBox[\\(D\\), \
\\(+\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "1", "1"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* Forward incidence matrix: \!\(\*SuperscriptBox[\(D\), \(+\)]\)=", 
   MatrixForm[{{1, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 1, 1}, {0,
     0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158594591*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"6762274b-7add-a647-bb51-\
b06a3efbf2cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Backward incidence matrix: \\!\\(\\*SuperscriptBox[\\(D\\), \
\\(-\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "1", "0"},
       {"0", "1", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* Backward incidence matrix: \!\(\*SuperscriptBox[\(D\), \(-\)]\)=", 
   MatrixForm[{{0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 0}, {0,
     0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158594591*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"2445fe49-7cab-4443-bae0-\
4c49d735c76a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Transition rate matrix: L=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "2"}], "1", "1", "0", "0"},
       {"1", 
        RowBox[{"-", "2"}], "1", "0", "0"},
       {"1", "1", 
        RowBox[{"-", "4"}], "1", "\[Beta]"},
       {"0", "0", "1", 
        RowBox[{"-", "2"}], "1"},
       {"0", "0", "1", "1", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "\[Beta]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* Transition rate matrix: L=", 
   MatrixForm[{{-2, 1, 1, 0, 0}, {1, -2, 1, 0, 0}, {
     1, 1, -4, 1, $CellContext`\[Beta]}, {0, 0, 1, -2, 1}, {
     0, 0, 1, 1, -1 - $CellContext`\[Beta]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158594591*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"b7669221-94d5-6c4c-b33d-\
5ffe8432935d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Steady-state distribution probability: \
\\!\\(\\*SuperscriptBox[\\(n\\), \\(st\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Beta]"}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"2", "+", "\[Beta]"}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox["3", 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]]}], "}"}]}],
  SequenceForm[
  "* Steady-state distribution probability: \!\(\*SuperscriptBox[\(n\), \
\(st\)]\)=", {(1 + 2 $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), (1 + 2 $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), (1 + 2 $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), (2 + $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), 3/(8 + 7 $CellContext`\[Beta])}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158649393*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"7591f275-cb93-8c41-ae2b-\
2cb04d6d2d52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Edge current vector: j(\\!\\(\\*SuperscriptBox[\\(n\\), \
\\(st\\)]\\))=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Beta]"}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Beta]"}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", "0", ",", 
     FractionBox[
      RowBox[{"1", "-", "\[Beta]"}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]]}], "}"}]}],
  SequenceForm[
  "* Edge current vector: j(\!\(\*SuperscriptBox[\(n\), \(st\)]\))=", {
   0, 0, (-1 + $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), (-1 + $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), 0, (1 - $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta])}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158649393*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"118cd6f7-f8ca-724c-9f87-\
acf18dc28cfa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Weighted sum of edge currents \[LeftAngleBracket]\
\[NegativeThinSpace]\[LeftAngleBracket]w\[RightAngleBracket]\
\[NegativeThinSpace]\[RightAngleBracket]=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1", "-", "\[Beta]"}], 
    RowBox[{"8", "+", 
     RowBox[{"7", " ", "\[Beta]"}]}]]}],
  SequenceForm[
  "* Weighted sum of edge currents \[LeftAngleBracket]\[NegativeThinSpace]\
\[LeftAngleBracket]w\[RightAngleBracket]\[NegativeThinSpace]\
\[RightAngleBracket]=", (1 - $CellContext`\[Beta])/(8 + 
   7 $CellContext`\[Beta])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158649393*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"bfee0e9b-e1e2-494c-8e7d-\
6f1643002f80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Traffic vactor : g=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "\[Beta]"}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "\[Beta]"}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Beta]"}], ")"}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"5", "+", "\[Beta]"}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "\[Beta]"}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"5", " ", "\[Beta]"}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]]}], "}"}]}],
  SequenceForm[
  "* Traffic vactor : g=", {(2 + 4 $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), (2 + 4 $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), 3 (1 + $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), (5 + $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), (2 + 4 $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta]), (1 + 5 $CellContext`\[Beta])/(8 + 
    7 $CellContext`\[Beta])}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158649393*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"a1155d2d-2006-5a4c-91e2-\
fec2c4fd79c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* entropy : \\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \
\\(entropy\\)], \\(T\\)]\\) j(\\!\\(\\*SuperscriptBox[\\(n\\), \\(st\\)]\\))=\
\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"4", " ", "\[Beta]"}]}], "]"}]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Beta]"}], "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], "]"}]}], ")"}]}], 
    RowBox[{"8", "+", 
     RowBox[{"7", " ", "\[Beta]"}]}]]}],
  SequenceForm[
  "* entropy : \!\(\*SuperscriptBox[SubscriptBox[\(d\), \(entropy\)], \
\(T\)]\) j(\!\(\*SuperscriptBox[\(n\), \(st\)]\))=", (-1 + $CellContext`\
\[Beta]) (8 + 7 $CellContext`\[Beta])^(-1) (-Log[-2 - 4 $CellContext`\[Beta]] + 
    Log[(-2) $CellContext`\[Beta]] + Log[1 + 2 $CellContext`\[Beta]])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587126713`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"11a49dd4-5602-194f-8d0a-\
ec01a417144e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* pseudo-entropy : \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(pseudo - entropy\\)], \
\\(T\\)]\\) j(\\!\\(\\*SuperscriptBox[\\(n\\), \\(st\\)]\\))=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"23", "+", 
       RowBox[{"\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"62", "+", 
          RowBox[{"23", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "\[Beta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", "\[Beta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}]]}],
  SequenceForm[
  "* pseudo-entropy : \!\(\*SuperscriptBox[SubscriptBox[\(d\), \(pseudo - \
entropy\)], \(T\)]\) j(\!\(\*SuperscriptBox[\(n\), \(st\)]\))=", 
   Rational[2, 3] (-1 + $CellContext`\[Beta])^2 (
     1 + $CellContext`\[Beta])^(-1) (5 + $CellContext`\[Beta])^(-1) (1 + 
     5 $CellContext`\[Beta])^(-1) (8 + 7 $CellContext`\[Beta])^(-1) (
    23 + $CellContext`\[Beta] (62 + 23 $CellContext`\[Beta]))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"eb4dcbb8-4afe-4941-97ab-\
52cc9fd3d591"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Twisted root-to-node path matrix: \
\\!\\(\\*OverscriptBox[\\(S\\), \\(~\\)]\\) =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "1", "0", "0"},
       {"0", "1", "1", "0"},
       {"0", "1", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* Twisted root-to-node path matrix: \!\(\*OverscriptBox[\(S\), \(~\)]\) =", 
   MatrixForm[{{0, 0, 0, 0}, {1, 0, 0, 0}, {0, 1, 0, 0}, {0, 1, 1, 0}, {0, 1, 
    1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"8b5e58a9-3be1-5149-9a17-\
da7d7d5e31ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fundamental cutset matrix : Q=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "1", "0"},
       {"0", "1", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "1", "0", "0", "1"},
       {"0", "0", "0", "1", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* Fundamental cutset matrix : Q=", 
   MatrixForm[{{1, 0, 0, 0, 1, 0}, {0, 1, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 1}, {
    0, 0, 0, 1, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"fca30663-83db-be49-8cc7-\
3197d75d19c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* F=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {
        RowBox[{"-", "1"}], "0"},
       {"0", "1"},
       {"0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* F=", 
   MatrixForm[{{1, 0}, {-1, 0}, {0, 1}, {0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"1148b438-d389-8f4c-88a1-\
2818f978452f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fundamental cycle matrix : B=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "1", "0", "0", "1", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* Fundamental cycle matrix : B=", 
   MatrixForm[{{-1, 1, 0, 0, 1, 0}, {0, 0, -1, -1, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"e36cb746-1d62-2d41-bf0d-\
a18cadaeaaa8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Orthogonality : Q \\!\\(\\*SuperscriptBox[\\(B\\), \
\\(T\\)]\\) =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"},
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* Orthogonality : Q \!\(\*SuperscriptBox[\(B\), \(T\)]\) =", 
   MatrixForm[{{0, 0}, {0, 0}, {0, 0}, {0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"fcc7d80b-0b88-ac44-8ffe-\
4d6ff1bd63d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Twisted fundamental cutset matrix : \
\\!\\(\\*OverscriptBox[\\(Q\\), \\(~\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "1", "0"},
       {"0", "1", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}]},
       {"0", "0", "1", "0", "0", "\[Beta]"},
       {"0", "0", "0", "1", "0", "\[Beta]"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* Twisted fundamental cutset matrix : \!\(\*OverscriptBox[\(Q\), \
\(~\)]\)=", 
   MatrixForm[{{1, 0, 0, 0, 1, 0}, {
     0, 1, 0, 0, -1, -1 + $CellContext`\[Beta]}, {
     0, 0, 1, 0, 0, $CellContext`\[Beta]}, {
     0, 0, 0, 1, 0, $CellContext`\[Beta]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"11789191-746a-5f45-90a6-\
65ce67e2140b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*OverscriptBox[\\(F\\), \\(~\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}]},
       {"0", "\[Beta]"},
       {"0", "\[Beta]"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* \!\(\*OverscriptBox[\(F\), \(~\)]\)=", 
   MatrixForm[{{1, 0}, {-1, -1 + $CellContext`\[Beta]}, {
     0, $CellContext`\[Beta]}, {0, $CellContext`\[Beta]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"c17a4ce7-0b66-4d41-a36b-\
683abbf711a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Twisted fundamental cycle matrix : \
\\!\\(\\*OverscriptBox[\\(B\\), \\(~\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "1", "0", "0", "1", "0"},
       {"0", 
        RowBox[{"1", "-", "\[Beta]"}], 
        RowBox[{"-", "\[Beta]"}], 
        RowBox[{"-", "\[Beta]"}], "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* Twisted fundamental cycle matrix : \!\(\*OverscriptBox[\(B\), \(~\)]\)=", 
   MatrixForm[{{-1, 1, 0, 0, 1, 0}, {
     0, 1 - $CellContext`\[Beta], -$CellContext`\[Beta], \
-$CellContext`\[Beta], 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"c1ad2721-16b9-cc4c-b110-\
80b73ae3a502"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Orthogonality : \\!\\(\\*OverscriptBox[\\(Q\\), \\(~\\)]\\) \
\\!\\(\\*SuperscriptBox[OverscriptBox[\\(B\\), \\(~\\)], \\(T\\)]\\) =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {"0", "0"},
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* Orthogonality : \!\(\*OverscriptBox[\(Q\), \(~\)]\) \
\!\(\*SuperscriptBox[OverscriptBox[\(B\), \(~\)], \(T\)]\) =", 
   MatrixForm[{{0, 0}, {0, 0}, {0, 0}, {0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587301064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"634bd19a-5744-6b48-888d-\
7d8cf1ef535f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \[Mu]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "1", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["* \[Mu]=", {1, 3, 2, 1, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587459126`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"19950ba4-25d4-904e-b114-\
e0575255a2a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Gram matrix : B \\!\\(\\*SuperscriptBox[\\(B\\), \
\\(T\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"3", "0"},
       {"0", "3"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* Gram matrix : B \!\(\*SuperscriptBox[\(B\), \(T\)]\)=", 
   MatrixForm[{{3, 0}, {0, 3}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158747917*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"8f2c1e8c-b9b6-494a-b16f-\
5707813e3fde"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Gram matrix (twisted) : \\!\\(\\*OverscriptBox[\\(B\\), \\(~\
\\)]\\) \\!\\(\\*SuperscriptBox[\\(B\\), \\(T\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"3", "0"},
       {
        RowBox[{"1", "-", "\[Beta]"}], 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Beta]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* Gram matrix (twisted) : \!\(\*OverscriptBox[\(B\), \(~\)]\) \
\!\(\*SuperscriptBox[\(B\), \(T\)]\)=", 
   MatrixForm[{{3, 0}, {
     1 - $CellContext`\[Beta], 1 + 2 $CellContext`\[Beta]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158749504*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"4bce2207-ea21-934c-b5af-\
1860029c6db0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Cycle current vector : \\!\\(\\*SuperscriptBox[\\(i\\), \
\\(st\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0"},
        {
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"8", "+", 
           RowBox[{"7", " ", "\[Beta]"}]}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "* Cycle current vector : \!\(\*SuperscriptBox[\(i\), \(st\)]\)=", 
   MatrixForm[{0, (1 - $CellContext`\[Beta])/(8 + 7 $CellContext`\[Beta])}], {
   0, 0, 0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158749504*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"a98d5ea7-7af9-fa4d-a9d5-\
be68b68ab819"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* B\[Mu]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "3"}]}], "}"}]}],
  SequenceForm["* B\[Mu]=", {2, -3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158749504*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"6bc7be76-fbae-2d4a-ad20-\
fbe0e60a1afe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* s = \\!\\(\\*SuperscriptBox[\\(i\\), \\(st\\\\ T\\)]\\) B\
\[Mu] =\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
    RowBox[{"8", "+", 
     RowBox[{"7", " ", "\[Beta]"}]}]]}],
  SequenceForm[
  "* s = \!\(\*SuperscriptBox[\(i\), \(st\\ T\)]\) B\[Mu] =", 
   3 (-1 + $CellContext`\[Beta])/(8 + 7 $CellContext`\[Beta])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158749504*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"6d6db7e3-6dfc-4d4f-9939-\
5a85b328109a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*OverscriptBox[\\(B\\), \\(~\\)]\\)G\[Mu]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "+", 
       RowBox[{"8", " ", "\[Beta]"}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]], ",", 
     FractionBox[
      RowBox[{"6", "-", 
       RowBox[{"\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"19", " ", "\[Beta]"}]}], ")"}]}]}], 
      RowBox[{"8", "+", 
       RowBox[{"7", " ", "\[Beta]"}]}]]}], "}"}]}],
  SequenceForm[
  "* \!\(\*OverscriptBox[\(B\), \(~\)]\)G\[Mu]=", {(8 + 
      7 $CellContext`\[Beta])^(-1) (4 + 
     8 $CellContext`\[Beta]), (8 + 7 $CellContext`\[Beta])^(-1) (
     6 - $CellContext`\[Beta] (5 + 19 $CellContext`\[Beta]))}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158749504*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"77bbc1e4-092a-1b42-8485-\
f67373bacbc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Twisted cycle Laplacian : \\!\\(\\*OverscriptBox[\\(B\\), \
\\(~\\)]\\)G\\!\\(\\*SuperscriptBox[OverscriptBox[\\(B\\), \\(~\\)], \\(T\\)]\
\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"6", "+", 
          RowBox[{"12", " ", "\[Beta]"}]}], 
         RowBox[{"8", "+", 
          RowBox[{"7", " ", "\[Beta]"}]}]], 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[Beta]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], 
         RowBox[{"8", "+", 
          RowBox[{"7", " ", "\[Beta]"}]}]]},
       {
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[Beta]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], 
         RowBox[{"8", "+", 
          RowBox[{"7", " ", "\[Beta]"}]}]], 
        FractionBox[
         RowBox[{"3", "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "\[Beta]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], 
         RowBox[{"8", "+", 
          RowBox[{"7", " ", "\[Beta]"}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* Twisted cycle Laplacian : \!\(\*OverscriptBox[\(B\), \
\(~\)]\)G\!\(\*SuperscriptBox[OverscriptBox[\(B\), \(~\)], \(T\)]\)=", 
   MatrixForm[{{(8 + 7 $CellContext`\[Beta])^(-1) (6 + 
       12 $CellContext`\[Beta]), (8 + 7 $CellContext`\[Beta])^(-1) (2 + 
       2 $CellContext`\[Beta] - 
       4 $CellContext`\[Beta]^2)}, {(8 + 7 $CellContext`\[Beta])^(-1) (2 + 
       2 $CellContext`\[Beta] - 
       4 $CellContext`\[Beta]^2), (8 + 7 $CellContext`\[Beta])^(-1) (
       3 + $CellContext`\[Beta] (5 + 2 $CellContext`\[Beta] + 
         8 $CellContext`\[Beta]^2))}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158763912*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"1293c159-f54e-6d4c-be39-\
843b1486e518"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Weighted square norm of \[Mu] : \\!\\(\\*SuperscriptBox[\\(\
\[Mu]\\), \\(T\\)]\\) G \[Mu]=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"37", "+", 
     RowBox[{"53", " ", "\[Beta]"}]}], 
    RowBox[{"8", "+", 
     RowBox[{"7", " ", "\[Beta]"}]}]]}],
  SequenceForm[
  "* Weighted square norm of \[Mu] : \!\(\*SuperscriptBox[\(\[Mu]\), \(T\)]\) \
G \[Mu]=", (8 + 7 $CellContext`\[Beta])^(-1) (37 + 53 $CellContext`\[Beta])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587701206`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"2e5a097b-559c-7c42-937d-\
b03e6d100fbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*OverscriptBox[\\(B\\), \\(~\\)]\\) \[CapitalPhi] \
\\!\\(\\*SuperscriptBox[\\(B\\), \\(T\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"3", "0"},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "5"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
        RowBox[{
         FractionBox["1", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* \!\(\*OverscriptBox[\(B\), \(~\)]\) \[CapitalPhi] \
\!\(\*SuperscriptBox[\(B\), \(T\)]\)=", 
   MatrixForm[{{3, 0}, {
     Rational[-3, 5] (-1 + $CellContext`\[Beta]), 
      Rational[1, 5] (8 + 7 $CellContext`\[Beta])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587701206`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"95bd16c1-7837-ec45-b013-\
206858363614"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SubscriptBox[\\(G\\), \\(2\\)]\\)=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"6", "+", 
          RowBox[{"12", " ", "\[Beta]"}]}], 
         RowBox[{"8", "+", 
          RowBox[{"7", " ", "\[Beta]"}]}]], 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Beta]", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}]]},
       {
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Beta]", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}]], 
        FractionBox[
         RowBox[{"52", "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"214", "+", 
             RowBox[{"\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"121", "+", 
                RowBox[{"63", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"25", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* \!\(\*SubscriptBox[\(G\), \(2\)]\)=", 
   MatrixForm[{{(8 + 7 $CellContext`\[Beta])^(-1) (6 + 
       12 $CellContext`\[Beta]), 
      Rational[6, 5] (8 + 7 $CellContext`\[Beta])^(-1) (
       1 + $CellContext`\[Beta] - 2 $CellContext`\[Beta]^2)}, {
     Rational[6, 5] (8 + 7 $CellContext`\[Beta])^(-1) (
       1 + $CellContext`\[Beta] - 2 $CellContext`\[Beta]^2), 
      Rational[1, 25] (8 + 7 $CellContext`\[Beta])^(-1) (
       52 + $CellContext`\[Beta] (
         214 + $CellContext`\[Beta] (121 + 63 $CellContext`\[Beta])))}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.986775158780077*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"dc7bfda3-468f-9546-8882-\
09bad4f457d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Objective function \\!\\(\\*SuperscriptBox[\\(SNR\\), \
\\(2\\)]\\)[f]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"f1"},
        {"f2"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\"\[Null]^T\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}], 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "\[Beta]"}]}]], "0"},
       {"0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"7", " ", "\[Beta]"}]}], ")"}], "3"], 
         RowBox[{"46", "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"214", "+", 
             RowBox[{"\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"139", "+", 
                RowBox[{"51", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"f1"},
        {"f2"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "* Objective function \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)[f]=", 
   MatrixForm[{$CellContext`f1, $CellContext`f2}], "\[Null]^T", 
   MatrixForm[{{
     3 (2 + 4 $CellContext`\[Beta])^(-1) (8 + 7 $CellContext`\[Beta]), 0}, {
     0, (8 + 7 $CellContext`\[Beta])^3/(
      46 + $CellContext`\[Beta] (
        214 + $CellContext`\[Beta] (139 + 51 $CellContext`\[Beta])))}}], 
   MatrixForm[{$CellContext`f1, $CellContext`f2}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751587967415`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"ddf6c2d7-762b-084f-a1e2-\
ba21e6fbe8e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* 1st derivative of modified transition rate matrix =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "\[Beta]"}]},
       {"0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* 1st derivative of modified transition rate matrix =", 
   MatrixForm[{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {
     0, 0, 0, 0, -$CellContext`\[Beta]}, {0, 0, 0, 0, 0}, {0, 0, 1, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751588785954`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"68396a01-e825-b443-81dd-\
812903533341"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* 2nd derivative of modified transition rate matrix =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "\[Beta]"},
       {"0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["* 2nd derivative of modified transition rate matrix =", 
   MatrixForm[{{0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {
     0, 0, 0, 0, $CellContext`\[Beta]}, {0, 0, 0, 0, 0}, {0, 0, 1, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751588797855`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"cc278140-25b3-5849-aecb-\
f7dd95422649"],

Cell[BoxData["\<\"* Quadratic optimization problem\"\>"], "Print",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526298265`*^9, 3.9832925803471117`*^9, 
   3.983292738199306*^9, 3.983292995787281*^9, 3.9832930271891947`*^9, 
   3.9832930849496136`*^9, {3.983413052928275*^9, 3.983413077185218*^9}, 
   3.9834149961080465`*^9, 3.983498125630472*^9, 3.9839403063987722`*^9, 
   3.983940353094172*^9, 3.9839434250700436`*^9, {3.98411392190454*^9, 
   3.984113993071413*^9}, 3.984114044861805*^9, {3.984114210548938*^9, 
   3.9841142284001064`*^9}, 3.9843442958301554`*^9, 3.9843445871795425`*^9, 
   3.9843446349736257`*^9, {3.984347304254458*^9, 3.9843473531342115`*^9}, 
   3.984367273444394*^9, 3.9843673072115993`*^9, 3.984367359796485*^9, 
   3.984367430016997*^9, 3.984367472010202*^9, 3.9845290922991695`*^9, 
   3.984529258256632*^9, 3.984529452198765*^9, {3.984529543976757*^9, 
   3.9845295499820633`*^9}, {3.9845318713427963`*^9, 3.9845318862881413`*^9}, 
   3.9845329320654106`*^9, 3.9845330013278866`*^9, 3.9845330905412407`*^9, 
   3.984533336371929*^9, 3.9845522545739536`*^9, {3.9845895692121544`*^9, 
   3.9845895977834263`*^9}, 3.984589672791498*^9, 3.9845897922507324`*^9, 
   3.9845911856991196`*^9, 3.985384224483588*^9, 3.9853842615515566`*^9, 
   3.9853843302224207`*^9, 3.9853843697535286`*^9, 3.9853863276763706`*^9, 
   3.9853863648430767`*^9, 3.985411019202402*^9, 3.986343337467615*^9, 
   3.9863640016527596`*^9, 3.986437590972246*^9, 3.986630198997181*^9, 
   3.9866311847901363`*^9, 3.986631220551428*^9, {3.986762929502754*^9, 
   3.986762953990244*^9}, 3.986774879612446*^9, {3.9867750656653423`*^9, 
   3.986775102343546*^9}, 3.9867751588797855`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[5]:=",ExpressionUUID->"d98c4c49-c753-3c4f-8a76-\
000ae75c6024"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["f1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}], 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "\[Beta]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"7", " ", "\[Beta]"}]}], ")"}], "3"]}], 
     RowBox[{"46", "+", 
      RowBox[{"\[Beta]", " ", 
       RowBox[{"(", 
        RowBox[{"214", "+", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"139", "+", 
            RowBox[{"51", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}]]}], ",", 
   RowBox[{"f2", "\[Equal]", 
    FractionBox[
     RowBox[{"1", "-", "\[Beta]"}], 
     RowBox[{"8", "+", 
      RowBox[{"7", " ", "\[Beta]"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.983291949136463*^9, 3.9832921526260805`*^9, 3.983292580335654*^9, 
   3.9832927381845303`*^9, 3.98329299576641*^9, 3.983293027173785*^9, 
   3.983293084936776*^9, {3.983413052917737*^9, 3.9834130771731043`*^9}, 
   3.983414996076532*^9, 3.983498125604817*^9, 3.983940306329797*^9, 
   3.9839403530690136`*^9, 3.983943425044344*^9, {3.984113921875154*^9, 
   3.984113993039208*^9}, 3.984114044842331*^9, {3.9841142105240946`*^9, 
   3.984114228386753*^9}, 3.984344295807881*^9, 3.9843445871540313`*^9, 
   3.9843446349513793`*^9, {3.9843473042218156`*^9, 3.9843473531146493`*^9}, 
   3.984367273415764*^9, 3.9843673071859913`*^9, 3.9843673597713203`*^9, 
   3.9843674299896884`*^9, 3.984367471982665*^9, 3.9845290922634296`*^9, 
   3.984529258233631*^9, 3.9845294521782646`*^9, {3.9845295439316673`*^9, 
   3.984529549961563*^9}, {3.984531871312868*^9, 3.984531886281948*^9}, 
   3.9845329320533752`*^9, 3.9845330013228073`*^9, 3.984533090519739*^9, 
   3.984533336365181*^9, 3.984552254569969*^9, {3.984589569202175*^9, 
   3.9845895977659283`*^9}, 3.984589672774988*^9, 3.9845897922267303`*^9, 
   3.984591185691223*^9, 3.985384224457934*^9, 3.9853842615340014`*^9, 
   3.985384330218421*^9, 3.9853843697465105`*^9, 3.9853863276604834`*^9, 
   3.985386364832734*^9, 3.985411019186408*^9, 3.986343337455858*^9, 
   3.9863640016392174`*^9, 3.9864375909652405`*^9, 3.986630198997181*^9, 
   3.986631184767704*^9, 3.9866312205353546`*^9, {3.9867629294893246`*^9, 
   3.986762953984215*^9}, 3.986774879596239*^9, {3.9867750656593437`*^9, 
   3.9867751023395348`*^9}, 3.9867751588797855`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"b2eb0122-c97f-2b4e-9238-d552a35129e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "<<w>>, <<",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["w", "2"], TraditionalForm]],ExpressionUUID->
  "c18947ec-3da6-403a-bc67-bf4bab4f7021"],
 ">>/<<w>>,  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "mix"], TraditionalForm]],ExpressionUUID->
  "3708cc87-8e77-4cc6-b505-d60f5b11d364"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "pseudo"], TraditionalForm]],ExpressionUUID->
  "a584cf99-a36e-4afb-8814-48f33aa7cd1b"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.9845249247226295`*^9, 3.984524950847543*^9}, {
   3.9845249883727427`*^9, 3.984524999551632*^9}, {3.985409227335268*^9, 
   3.985409227624054*^9}, 3.985410961633608*^9, {3.98541110933628*^9, 
   3.9854111533207226`*^9}, {3.985411205356968*^9, 3.9854112528557606`*^9}, {
   3.9854113070168505`*^9, 
   3.9854113080544696`*^9}},ExpressionUUID->"56d34b09-5f68-4ed0-866c-\
425f141b571a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"faw", "[", "\[Beta]_", "]"}], "=", "aw"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ffanofac", "[", "\[Beta]_", "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f2", "/", 
       RowBox[{"qp", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f1", "->", "0"}], ",", 
       RowBox[{"f2", "->", "aw"}]}], "}"}]}], "]"}]}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fent", "[", "\[Beta]_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ent", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"\[Beta]", ">", "0"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fpent", "[", "\[Beta]_", "]"}], "=", "\[InvisibleSpace]", 
   "pent"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph0", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"ffanofac", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"faw", "[", "\[Beta]", "]"}], "/", 
         RowBox[{"fent", "[", "\[Beta]", "]"}]}]}], ",", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"faw", "[", "\[Beta]", "]"}], "/", 
         RowBox[{"fpent", "[", "\[Beta]", "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
          RowBox[{"Dashing", "[", 
           RowBox[{"{", "0.005", "}"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", " ", "0.005"}], ",", "0.005"}], "}"}], "]"}]}], 
         "}"}]}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9853848570730267`*^9, 3.9853849349888115`*^9}, {
  3.985386227008728*^9, 3.9853862687229576`*^9}, {3.9854110251379137`*^9, 
  3.9854110708539147`*^9}, {3.9854112841425524`*^9, 3.9854112983653584`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"5ff61767-122d-4a71-b72f-bd5ec2dcf50f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", "\[Beta]"}], 
  RowBox[{"8", "+", 
   RowBox[{"7", " ", "\[Beta]"}]}]]], "Output",
 CellChangeTimes->{{3.985384912052473*^9, 3.985384943815468*^9}, {
   3.9853862311554885`*^9, 3.9853862692063456`*^9}, 3.985386330692086*^9, 
   3.9853863758960133`*^9, {3.9854110547395196`*^9, 3.9854110725691056`*^9}, 
   3.9854112666775503`*^9, {3.985411298755811*^9, 3.9854113102394214`*^9}, 
   3.986343350512785*^9, 3.9863640196781178`*^9, 3.986630213904974*^9, 
   3.986631185109316*^9, 3.9866312209357986`*^9, {3.98676292991074*^9, 
   3.9867629543563843`*^9}, 3.986774880073929*^9, {3.9867750718180904`*^9, 
   3.986775102609337*^9}, 3.986775158896496*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"925d78c4-97e1-984e-93a8-5862acf81b6d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"46", "+", 
   RowBox[{"\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{"214", "+", 
      RowBox[{"\[Beta]", " ", 
       RowBox[{"(", 
        RowBox[{"139", "+", 
         RowBox[{"51", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "\[Beta]"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"7", " ", "\[Beta]"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.985384912052473*^9, 3.985384943815468*^9}, {
   3.9853862311554885`*^9, 3.9853862692063456`*^9}, 3.985386330692086*^9, 
   3.9853863758960133`*^9, {3.9854110547395196`*^9, 3.9854110725691056`*^9}, 
   3.9854112666775503`*^9, {3.985411298755811*^9, 3.9854113102394214`*^9}, 
   3.986343350512785*^9, 3.9863640196781178`*^9, 3.986630213904974*^9, 
   3.986631185109316*^9, 3.9866312209357986`*^9, {3.98676292991074*^9, 
   3.9867629543563843`*^9}, 3.986774880073929*^9, {3.9867750718180904`*^9, 
   3.986775102609337*^9}, 3.986775158896496*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"3950b08a-c335-ba43-8b0c-8f76f17fa05e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
   RowBox[{"Log", "[", "\[Beta]", "]"}]}], 
  RowBox[{"8", "+", 
   RowBox[{"7", " ", "\[Beta]"}]}]]], "Output",
 CellChangeTimes->{{3.985384912052473*^9, 3.985384943815468*^9}, {
   3.9853862311554885`*^9, 3.9853862692063456`*^9}, 3.985386330692086*^9, 
   3.9853863758960133`*^9, {3.9854110547395196`*^9, 3.9854110725691056`*^9}, 
   3.9854112666775503`*^9, {3.985411298755811*^9, 3.9854113102394214`*^9}, 
   3.986343350512785*^9, 3.9863640196781178`*^9, 3.986630213904974*^9, 
   3.986631185109316*^9, 3.9866312209357986`*^9, {3.98676292991074*^9, 
   3.9867629543563843`*^9}, 3.986774880073929*^9, {3.9867750718180904`*^9, 
   3.986775102609337*^9}, 3.9867751589297943`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"2e0d32e7-ad89-1241-a63c-66f2157f74ab"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"62", "+", 
        RowBox[{"23", " ", "\[Beta]"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", "\[Beta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"5", " ", "\[Beta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", 
     RowBox[{"7", " ", "\[Beta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.985384912052473*^9, 3.985384943815468*^9}, {
   3.9853862311554885`*^9, 3.9853862692063456`*^9}, 3.985386330692086*^9, 
   3.9853863758960133`*^9, {3.9854110547395196`*^9, 3.9854110725691056`*^9}, 
   3.9854112666775503`*^9, {3.985411298755811*^9, 3.9854113102394214`*^9}, 
   3.986343350512785*^9, 3.9863640196781178`*^9, 3.986630213904974*^9, 
   3.986631185109316*^9, 3.9866312209357986`*^9, {3.98676292991074*^9, 
   3.9867629543563843`*^9}, 3.986774880073929*^9, {3.9867750718180904`*^9, 
   3.986775102609337*^9}, 3.9867751589297943`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"356be8b9-628d-804b-bc9c-f019982aa261"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second order perturbation theory", "Subsection",
 CellChangeTimes->{{3.984524899539237*^9, 
  3.984524907169893*^9}},ExpressionUUID->"63d8a1f2-0192-4d0a-b893-\
770aeee9dc30"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "ffanofacPT", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ffanofacPT", "[", "bb_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"out", "=", 
      RowBox[{"ffano", "[", 
       RowBox[{"(", 
        RowBox[{"forcum", "//.", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", "->", "bb"}], "}"}]}], ")"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"bb", ",", 
       RowBox[{
        RowBox[{"out", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/", 
        RowBox[{"out", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ffanofacPT", "[", "b", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "0", ",", 
     RowBox[{"1", "-", "0.01"}], ",", "0.1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"graph2", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"%", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<X\>\"", ",", "Black"}], "]"}], ",", "12"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", "Red"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "20"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9839403801586733`*^9, 3.98394041707911*^9}, {
   3.9839404796419845`*^9, 3.9839407091578856`*^9}, {3.9839419337714815`*^9, 
   3.983941943266794*^9}, {3.983941994441701*^9, 3.983942028097185*^9}, 
   3.9839423778356724`*^9, {3.9839427655783834`*^9, 3.983942769801443*^9}, {
   3.9839428296469655`*^9, 3.9839428641460924`*^9}, {3.9839430542190003`*^9, 
   3.9839430579529023`*^9}, {3.983943444391573*^9, 3.9839434449789*^9}, 
   3.984114100268731*^9, {3.9841143252251377`*^9, 3.984114325352993*^9}, {
   3.984590030363205*^9, 3.9845900375582733`*^9}, {3.985386389213292*^9, 
   3.9853864512072816`*^9}, 3.9854110844367747`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"cf143f0f-df8f-45c2-980d-60be8e32d198"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.125`"}],
  SequenceForm["* C1 =", 0.125],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"c2d33157-82a7-0342-a941-\
f98ec4fd85d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.08984375000000003`"}],
  SequenceForm["* Noise : C2 =", 0.08984375000000003],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"8d625ad8-88f9-0243-9a48-\
267fc84160c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "0.7187500000000002`"}],
  SequenceForm["* Fano factor : c2/c1 =", 0.7187500000000002],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"8e3a5d42-ba1c-154f-865c-\
91146141e1bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.1739130434782608`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.1739130434782608],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"1c308a82-ea75-1f43-bc43-\
cae5d33192cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.10344827586206895`"}],
  SequenceForm["* C1 =", 0.10344827586206895`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"6da5411a-f565-7544-9b53-\
5d587fcd7cb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.10454166495824618`"}],
  SequenceForm["* Noise : C2 =", 0.10454166495824618`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"688dde9b-270b-664c-b410-\
62e097e272a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "1.0105694279297133`"}],
  SequenceForm["* Fano factor : c2/c1 =", 1.0105694279297133`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"f4104a8a-c324-b443-8b6e-\
2d30a36e5dab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.10236632239508431`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.10236632239508431`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"b2834688-939c-a646-b969-\
c3ebe73731e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.08510638297872339`"}],
  SequenceForm["* C1 =", 0.08510638297872339],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"14ddba1d-3bd4-8148-b967-\
298d2228a362"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.11409803222792639`"}],
  SequenceForm["* Noise : C2 =", 0.11409803222792639`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"24ec682c-3fb8-9b40-ab07-\
59027fb6f2c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "1.3406518786781352`"}],
  SequenceForm["* Fano factor : c2/c1 =", 1.3406518786781352`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"e6ed13a0-6555-f548-9911-\
97798752fd81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.0634813439135573`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.0634813439135573],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751592970085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"e8fab54d-7a31-c142-9e20-\
6597b998b761"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.0693069306930693`"}],
  SequenceForm["* C1 =", 0.0693069306930693],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593126926`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"0a1e1e74-b5cf-7448-a1ce-\
0152a8dc599d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.12043761968589747`"}],
  SequenceForm["* Noise : C2 =", 0.12043761968589747`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"5188ef97-d6ad-da44-a7ae-\
fc5bb2b50455"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "1.7377427983250924`"}],
  SequenceForm["* Fano factor : c2/c1 =", 1.7377427983250924`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"a5d1849f-9acd-ef40-9173-\
225d3f2535ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.03988330767928956`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.03988330767928956],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"06cc69e3-a1fb-cc4f-9c1a-\
ec70d0c86d98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.05555555555555554`"}],
  SequenceForm["* C1 =", 0.05555555555555554],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"c9d6ddba-b29b-5d45-9c0d-\
8c2be5210390"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.12471422039323267`"}],
  SequenceForm["* Noise : C2 =", 0.12471422039323267`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"fc325674-103f-fd40-b829-\
a7cfb9e194d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "2.244855967078189`"}],
  SequenceForm["* Fano factor : c2/c1 =", 2.244855967078189],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"f8b49e2c-0b52-3048-89e4-\
f2d34735956b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.024747937671860676`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.024747937671860676`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"a55ccfd6-5397-8846-88fd-\
35e80c9b9ed9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.043478260869565216`"}],
  SequenceForm["* C1 =", 0.043478260869565216`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"bac28884-86a3-6342-82d6-\
cfaea35e6bd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.12764033862085958`"}],
  SequenceForm["* Noise : C2 =", 0.12764033862085958`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"2f836286-a67c-9d46-bdd4-\
339627250a8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "2.9357277882797703`"}],
  SequenceForm["* Fano factor : c2/c1 =", 2.9357277882797703`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"3c3a961b-1d45-b440-9d18-\
d641b89d4d53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.014810045074050237`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.014810045074050237`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"98bba026-f7f8-ec40-a4c9-\
d23b1e723454"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.03278688524590162`"}],
  SequenceForm["* C1 =", 0.03278688524590162],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"2a23382f-6bc1-b24f-94fd-\
632e95cd8c46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.1296672408703813`"}],
  SequenceForm["* Noise : C2 =", 0.1296672408703813],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"683b93b0-7679-424f-acf4-\
2d4ddc31443a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "3.9548508465466323`"}],
  SequenceForm["* Fano factor : c2/c1 =", 3.9548508465466323`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"2227a9b2-0d5f-1345-a4bb-\
5ec90899fdad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.008290296276161986`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.008290296276161986],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"7668952f-b232-9c4d-9b8e-\
950fa7fad552"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.023255813953488386`"}],
  SequenceForm["* C1 =", 0.023255813953488386`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"a04686db-714d-5b47-a597-\
0cfdaa7c179e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.13108699024404558`"}],
  SequenceForm["* Noise : C2 =", 0.13108699024404558`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"aa0b632f-9d5e-1c4d-9bfd-\
d06dbca9d71a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "5.636740580493956`"}],
  SequenceForm["* Fano factor : c2/c1 =", 5.636740580493956],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593133793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"0fa0a103-8a09-ce43-975a-\
46d58cb47f3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.004125755588959611`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.004125755588959611],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593290157`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"ba63f656-90a8-e84b-abb3-\
84a2d1d81876"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.01470588235294118`"}],
  SequenceForm["* C1 =", 0.01470588235294118],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593299046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"6bdff65e-b6ae-ca4b-891c-\
f8b1f017987e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.13209215347038475`"}],
  SequenceForm["* Noise : C2 =", 0.13209215347038475`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593299046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"69a0415a-041f-9e40-baf3-\
630b3b085fdb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "8.982266435986162`"}],
  SequenceForm["* Fano factor : c2/c1 =", 8.982266435986162],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593299046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"dc1425ab-b2f1-614c-af0e-\
8b329f969712"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.001637212885828478`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.001637212885828478],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593299046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"c11b8920-33f0-ec40-b9ad-\
0cd3d479837e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* C1 =\"\>", "\[InvisibleSpace]", "0.006993006993006978`"}],
  SequenceForm["* C1 =", 0.006993006993006978],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593299046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"610704cb-9c80-6740-a47a-\
326b15be36a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Noise : C2 =\"\>", "\[InvisibleSpace]", 
   "0.13281173323229142`"}],
  SequenceForm["* Noise : C2 =", 0.13281173323229142`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593299046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"4bcd885a-791b-0b4a-8863-\
9fcbc3ab2c63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor : c2/c1 =\"\>", "\[InvisibleSpace]", 
   "18.992077852217715`"}],
  SequenceForm["* Fano factor : c2/c1 =", 18.992077852217715`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593299046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"d6e1a419-a009-7a44-9876-\
e8e026362159"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(SNR\\), \\(2\\)]\\)= \
\\!\\(\\*SuperscriptBox[\\(c1\\), \\(2\\)]\\)/c2 =\"\>", "\[InvisibleSpace]", 
   "0.00036820652523759543`"}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)= \!\(\*SuperscriptBox[\(c1\), \(2\
\)]\)/c2 =", 0.00036820652523759543`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405462846284`*^9, 3.9839406180023518`*^9}, {3.9839406711753335`*^9, 
   3.9839407099396725`*^9}, {3.9839420060448856`*^9, 3.98394202845918*^9}, 
   3.983942378728222*^9, 3.9839427701419506`*^9, {3.9839428438965125`*^9, 
   3.9839428645538797`*^9}, {3.983943054640235*^9, 3.9839430599617543`*^9}, 
   3.9839434275641875`*^9, 3.9839434665939083`*^9, 3.984114101219552*^9, 
   3.984114241342657*^9, 3.984114326680997*^9, 3.9843445963066864`*^9, 
   3.984344639875885*^9, 3.9843474695827913`*^9, {3.984367475887975*^9, 
   3.9843675024688964`*^9}, 3.9845322963826466`*^9, 3.984533348194853*^9, 
   3.984590046807707*^9, 3.984590169931753*^9, 3.985384641223513*^9, 
   3.9853849453238473`*^9, 3.985386282874859*^9, 3.9853863338027163`*^9, 
   3.98538637778531*^9, {3.985386432208004*^9, 3.985386451640314*^9}, 
   3.985411087701465*^9, 3.986343354631216*^9, 3.9863640290783615`*^9, 
   3.9866302160204067`*^9, 3.9866311853412323`*^9, 3.986631221491764*^9, {
   3.9867629304162025`*^9, 3.986762954535391*^9}, 3.9867748805444756`*^9, {
   3.9867750833064938`*^9, 3.986775102689085*^9}, 3.9867751593299046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[24]:=",ExpressionUUID->"6d728745-c0f5-0449-b77e-\
40f9f88d9ad9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.7187500000000002`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "1.0105694279297133`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "1.3406518786781352`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", "1.7377427983250924`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "2.244855967078189`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "2.9357277882797703`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6000000000000001`", ",", "3.9548508465466323`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7000000000000001`", ",", "5.636740580493956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "8.982266435986162`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "18.992077852217715`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9839402860806684`*^9, {3.983940362062955*^9, 3.983940417766949*^9}, {
   3.9839405621259365`*^9, 3.9839406180957665`*^9}, {3.983940671165681*^9, 
   3.983940710033455*^9}, {3.983942006155009*^9, 3.983942028576132*^9}, 
   3.983942378856877*^9, 3.9839427702744584`*^9, {3.9839428440376143`*^9, 
   3.983942864697851*^9}, {3.983943054786229*^9, 3.9839430601108184`*^9}, 
   3.9839434276570854`*^9, 3.9839434667363467`*^9, 3.9841141013077307`*^9, 
   3.9841142414318347`*^9, 3.984114326797162*^9, 3.984344596409135*^9, 
   3.9843446399913883`*^9, 3.984347469829609*^9, {3.9843674759962635`*^9, 
   3.984367502576233*^9}, 3.984532296438593*^9, 3.9845333482574425`*^9, 
   3.9845900468696575`*^9, 3.9845901699889603`*^9, 3.9853846413941765`*^9, 
   3.985384945488267*^9, 3.9853862830358047`*^9, 3.985386333988983*^9, 
   3.9853863779813814`*^9, {3.9853864323015738`*^9, 3.9853864517562275`*^9}, 
   3.9854110878290243`*^9, 3.9863433546811466`*^9, 3.9863640291381016`*^9, 
   3.9866302160875187`*^9, 3.9866311854032345`*^9, 3.9866312215394363`*^9, {
   3.986762930473379*^9, 3.9867629545935287`*^9}, 3.986774880589237*^9, {
   3.9867750833575783`*^9, 3.98677510272946*^9}, 3.9867751593299046`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"7c8aa82e-58b3-5945-90de-d33a9274d0ba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 3", "Subsection",
 CellChangeTimes->{{3.9841143430773363`*^9, 3.9841143526588535`*^9}, {
  3.9844355473045425`*^9, 3.984435588311509*^9}, {3.9845245327087727`*^9, 
  3.984524534068569*^9}, {3.9845250235613976`*^9, 3.9845250237105412`*^9}, {
  3.9845251131753874`*^9, 3.9845251164860744`*^9}, {3.985411330633906*^9, 
  3.985411331048979*^9}, {3.9866299515393353`*^9, 3.9866299519450626`*^9}, {
  3.998850930011139*^9, 
  3.998850931346081*^9}},ExpressionUUID->"04716abc-64ad-4ee1-95dc-\
aa53c052b621"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"graph0", ",", "graph1", ",", "graph2", ",", 
     RowBox[{"ImageSize", "->", "400"}], ",", 
     RowBox[{"AspectRatio", "->", "0.6"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9839401140128946`*^9, 3.983940178616666*^9}, {
   3.9839407123815303`*^9, 3.9839407189519806`*^9}, {3.9839416672806683`*^9, 
   3.9839416738947363`*^9}, {3.983941738986352*^9, 3.98394181746445*^9}, {
   3.9839418812167735`*^9, 3.9839419023176837`*^9}, {3.983942065927472*^9, 
   3.983942066328336*^9}, {3.9839421138170233`*^9, 3.983942126980095*^9}, {
   3.983942169635112*^9, 3.9839421897054105`*^9}, {3.983942320141444*^9, 
   3.9839423646968746`*^9}, 3.9839424045726624`*^9, {3.983942518188717*^9, 
   3.9839425671237354`*^9}, {3.9839426782068796`*^9, 
   3.9839426907021327`*^9}, {3.983942748843541*^9, 3.9839427489550247`*^9}, {
   3.9839429312261906`*^9, 3.983942944221451*^9}, {3.983943046626264*^9, 
   3.983943081775257*^9}, 3.9841140699374704`*^9, 3.984114117351658*^9, 
   3.9841143137692432`*^9, {3.9845333584063225`*^9, 3.9845334225738316`*^9}, {
   3.985384645317197*^9, 3.9853846471719713`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"99d8c8f6-1b7a-4fec-b054-b2efdb7fa068"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {GrayLevel[0], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwdlHk41IsexsdSFE0micE0jRka05imwQmn0/fr0KZUUtS9QkUhIZFSKIVK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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              Line[CompressedData["
1:eJwdlHk41IsexsdSFE0micE0jRka05imwQmn0/fr0KZUUtS9QkUhIZFSKIVK
uqUe1xpar6NyCpUUGpIysrSMkGSb5feTnSzV7d73ed7nfT7/ff56WbuDt/iq
UiiUiF/93zr5yhsrFNtW+tU9WUihyEDdwTDkM90Kpv1cbbU1ZGCZnZpZSHeE
ZT8yrxlQZbC+Tvogi74Vvt5L3i0yloG7z/izZLoPzHlrnetvI4NPSxMckuhh
EPG5frcsRAY5epviz9FPQ551tINJpwxOahYuPku/AgWO9r23X8hh+47cgoHB
G5DoXlt/5rEStH6e9FizsABotfbKQ8kkmLp8lVcmFsGhNneNeYFfIeKNLaSO
lMAu+3F/8YoB0C+itauolINdZ3m6rc0gPOx0kNSvEEPKSJz7qc1DIA7IMtpB
VkFfxQ2HxMBhGDX7Y+7dAy9BlGSk6hY9AqoT+TpGpq8hqnDszOT9Ufjtp/dD
13sS0Al2pnq1jYHktNWbal49RJWmFkdpfwPmRWIi72sDGMbn3pT4TAAx/rn9
vbAJdC0YWfKiSbihLH1NvfAWjEvClSaW00Bl3O7v7n4H+tp+FX5l3+G8f/He
HM4H8MY9IP3zJ4xhfrdfjBRazQvDNU9QMExUVbSgshnoihvZ9h4q+PleVWIj
qwXC5jhdmNqhilMB7zLMI1shUE99yMRHDZfYa/zYW9oGpx/OWBRxQB3XXGPt
u6/fDpYbY7dO5s7ACIaXyRePz7CLc26xWvNM5JPbtKTOHeBFdfspZGqi7twB
zarJDkh1Vou+nD0L1cszCtiZX8A5Lqqi0FQL91uVfpy1vhOGI2nn3g9rY/66
3TllY53QJ8kxOSij4ihhqNOb0gXbPfWC4sN0sNh1jdoVx26IZbRIfPNoGLM2
LruotxvU7HalORLzkPXJqfl6XA+o8zL8aRvmo93y01fool5w9r+a3DGthx4L
6ydU3vbCE2kdJfKVPo6+TuoMOSkDnT9yL1vPMsRUdc+wLRw5CEdO1Ow9bow/
9uhbN5rJYW2ErqQ23hh9KhtGN5nLYQdv2Hf5JWMUxjpEOAvkwBxsCTe5ZYw1
P7mRa23kcJwjfby2wRjHJ4djVm6QQ+TBschWUwa6DZ5N5IXJoXXolGDdBwbq
thdfU62SA9vW+90nZyZe0I6KelQth0q9i13m/2Ti7N8dtwe+ksPy7C9dMX5M
VE1tmvPhjRw8njZ3rzvFxCGX/iN5H+WQmLbdzL2EiQ0vuJs298shm7XP/2/d
RXj+bsZUlqECZGEeI+K4RTgj6uRW24MKaM3Xk5w4xsKiQXKi/JAC4q87d2mf
YqHP3u3Zqw8rYE0F1F49x8KqTUuVrscUkBS9i/sujYWnTT7FBMUpgOntKo17
zEL1Gpv862kKqGzjmWuNs1BVd0CFKlbARYF4ouGICVLyPAs65ykhiE93mHOJ
jdWkNChbTwk1zFlHdDLYeF7oIvAwUIIHb9WA8U026j92uPueoYTFMz3bXUrY
KHjJza/hKsHN+Mwii042evQM3bq3Ugl9e1xnF1tzsISVcDUyQAlZxyY2BHVz
MNqX4rn8gBJyhBu/FPVz0DHvKGMkWAkqAzZnZ05xsEEYmHkgXAmru6K31dJM
UQ4u6d4nlGDd9+hBG5jiAk+jlNUpSpjs6ImzuGqKoekFSfPESii1FBlq+Jjh
o+n0BHHVL3+xV2FKiBlOe8afDH2phL2R960to8wwgb0zvEmihPbS5lWXU8ww
887sncnSX1wyWTf4ygxflPny5/UpYYRr8tHOcjEadBnV0gwIeIBapmk6XNy5
SuPFc0MC9iS5TfQv5OK120NlBxkEeD1h/MvNgov8wFcPGk0IsCUy9rk6cdF+
9HD6JQsCGmZHFlHjuBig0eRPcyCAOn676vp3Lj5bckaTFkRAcYCatd60Of72
Tr8uOYSAJt7bh9FaPPz7+O1L8w8RIHGZFEwY8vBaXbWhwREC7vw1FMqy4+GZ
4BkWzFgCDrVU7//zKA+3FMa6WKQQ0Oh2ULNjkocyu6j0dWUEFNCrDu/T5qN3
l7ZXbQUBzRa5m5Ys5GNLYibbuZKAyt5urrqQj5K20juba375YGjoqCsfH0RP
lrk3EVBuqH2hJZOPx8URXb69BGxzLjjeKLJAmlMoP5ZKQqVxV0xGiABzns/V
sqORECkuNpqbIECh7V3FoC4Jwa8NGnKzBLiRK7+1i05Cf2NmvGmtAM/N9GTZ
c0gwl80Kvrt4KapXrltAsfv1+//RezHVuxTHfmdRon1JWLCDRXWpEGJcYVm7
tR8J9dyKV+I6Ic5f4vGsL4CEqh98xdpWIVoa/jtyZwgJXj021MtjQgz5pj26
4hgJUyI2nyNYhoqib4qpiyTwpkNP+OYuwzaLhrdHn5Kw8mmOek+aCLMJWpRa
OQmqheETy/JEuDvP1SzpOQkfNf5qTXksQgVHeiSnmoQQtpVTnlSEY0btjJcN
JNysW286vsASabPJffN7SOj4xw1yf7olWn3fnJA6TALl/7HC/wK+pX7k
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 20.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 20.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwdlHk41IsexsdSFE0micE0jRka05imwQmn0/fr0KZUUtS9QkUhIZFSKIVK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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 20.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[{0.005}], 
          LineBox[CompressedData["
1:eJwdk2k4FHofhie7yJplbGMypsHQJIpO9fufo1I62dIiSylLSZYiW9bXcggH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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
          Dashing[{0.015, 0.005}], LineBox[CompressedData["
1:eJwdjnk41IsehycpQmnIMpg0xjLZTZJKvt8iUjcSha6mrqVTSpSiEsUJWU+q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           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1], 
               Thickness[0.005], 
               Dashing[{0.005}]], 
              Line[CompressedData["
1:eJwdk2k4FHofhie7yJplbGMypsHQJIpO9fufo1I62dIiSylLSZYiW9bXcggH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               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Thickness[0.005], 
               Dashing[{0.015, 0.005}]], 
              Line[CompressedData["
1:eJwdjnk41IsehycpQmnIMpg0xjLZTZJKvt8iUjcSha6mrqVTSpSiEsUJWU+q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               "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 20.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Thickness[0.005], 
               Dashing[{0.015, 0.005}]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1], 
               Thickness[0.005], 
               Dashing[{0.005}]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 20.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Thickness[0.005], 
              Dashing[{0.015, 0.005}]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1], 
              Thickness[0.005], 
              Dashing[{0.005}]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1], 
           Thickness[0.005], 
           Dashing[{0.005}]], 
          Line[CompressedData["
1:eJwdk2k4FHofhie7yJplbGMypsHQJIpO9fufo1I62dIiSylLSZYiW9bXcggH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           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0], 
           Thickness[0.005], 
           Dashing[{0.015, 0.005}]], 
          Line[CompressedData["
1:eJwdjnk41IsehycpQmnIMpg0xjLZTZJKvt8iUjcSha6mrqVTSpSiEsUJWU+q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           "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 20.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0], 
           Thickness[0.005], 
           Dashing[{0.015, 0.005}]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1], 
           Thickness[0.005], 
           Dashing[{0.005}]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], GeometricTransformationBox[InsetBox[
           StyleBox[
            StyleBox["\<\"X\"\>",
             StripOnInput->False,
             LineColor->GrayLevel[0],
             FrontFaceColor->GrayLevel[0],
             BackFaceColor->GrayLevel[0],
             GraphicsColor->GrayLevel[0],
             FontColor->GrayLevel[0]],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, Offset[12]], {{{0., 
          0.7187500000000002}}, {{0.1, 1.0105694279297133`}}, {{0.2, 
          1.3406518786781352`}}, {{0.30000000000000004`, 
          1.7377427983250924`}}, {{0.4, 2.244855967078189}}, {{0.5, 
          2.9357277882797703`}}, {{0.6000000000000001, 
          3.9548508465466323`}}, {{0.7000000000000001, 5.636740580493956}}, {{
          0.8, 8.982266435986162}}, {{0.9, 18.992077852217715`}}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              GeometricTransformation[
               Inset[
                Style[
                 Style["X", 
                  GrayLevel[0]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
                Offset[12]], {{{0., 0.7187500000000002}}, {{0.1, 
               1.0105694279297133`}}, {{0.2, 1.3406518786781352`}}, {{
               0.30000000000000004`, 1.7377427983250924`}}, {{0.4, 
               2.244855967078189}}, {{0.5, 2.9357277882797703`}}, {{
               0.6000000000000001, 3.9548508465466323`}}, {{
               0.7000000000000001, 5.636740580493956}}, {{0.8, 
               8.982266435986162}}, {{0.9, 18.992077852217715`}}}]}, 
             "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 20.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 20.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          GeometricTransformation[
           Inset[
            Style[
             Style["X", 
              GrayLevel[0]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
            Offset[12]], {{{0., 0.7187500000000002}}, {{0.1, 
           1.0105694279297133`}}, {{0.2, 1.3406518786781352`}}, {{
           0.30000000000000004`, 1.7377427983250924`}}, {{0.4, 
           2.244855967078189}}, {{0.5, 2.9357277882797703`}}, {{
           0.6000000000000001, 3.9548508465466323`}}, {{0.7000000000000001, 
           5.636740580493956}}, {{0.8, 8.982266435986162}}, {{0.9, 
           18.992077852217715`}}}]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 20.}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->0.6,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0., 1.}, {0., 20.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9839401616568856`*^9, 3.983940179445155*^9}, 
   3.9839407191730385`*^9, 3.9839416701234903`*^9, {3.9839417693441744`*^9, 
   3.983941789291979*^9}, 3.9839418288329754`*^9, {3.983941885887122*^9, 
   3.9839419028644104`*^9}, {3.9839420118516607`*^9, 3.9839420323468246`*^9}, 
   3.983942066821314*^9, {3.983942127474695*^9, 3.983942130855237*^9}, 
   3.9839421903664923`*^9, {3.9839423267766104`*^9, 3.9839424049914064`*^9}, {
   3.983942526356779*^9, 3.983942580002365*^9}, 3.9839426422120295`*^9, 
   3.9839426984065757`*^9, {3.9839427498520184`*^9, 3.9839427770827646`*^9}, {
   3.98394284720653*^9, 3.9839428700160728`*^9}, 3.983942945948244*^9, 
   3.9839430471026154`*^9, 3.983943082143793*^9, {3.983943466481944*^9, 
   3.9839434785633717`*^9}, 3.984114151459928*^9, 3.9841142764800477`*^9, 
   3.9843474988641644`*^9, 3.9843674989644313`*^9, 3.9843675331276636`*^9, {
   3.984532380742674*^9, 3.9845323997697372`*^9}, {3.9845333828559227`*^9, 
   3.9845334231672173`*^9}, 3.984590056313833*^9, 3.984590174993946*^9, 
   3.9853846476452875`*^9, 3.9853849471775146`*^9, 3.9853862849636736`*^9, {
   3.985386435989282*^9, 3.9853864533202467`*^9}, 3.9854110946589947`*^9, 
   3.986343370537575*^9, 3.9863640409030457`*^9, 3.986630221284481*^9, 
   3.986631185465168*^9, 3.986631221674618*^9, {3.9867629305887127`*^9, 
   3.986762954669018*^9}, 3.9867748806904087`*^9, {3.986775083439863*^9, 
   3.986775102795309*^9}, 3.9867751594294033`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"c02ca014-378b-cb40-9fe3-8c196d27751a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["S2. Detailed calculations of Appendix E",
 FontFamily->"Source Sans Pro"]], "Chapter",
 CellChangeTimes->{{3.984435348777437*^9, 3.9844353820408897`*^9}, {
  3.984435465283805*^9, 3.9844354679783273`*^9}, {3.9864365911078224`*^9, 
  3.9864365918692665`*^9}, {3.9988509629282227`*^9, 
  3.998850963396351*^9}},ExpressionUUID->"1b057ea9-f113-4883-9b32-\
f874fe0179c5"],

Cell[TextData[{
 "\nThe following calculations yield  (51) \n\n",
 Cell[BoxData[
  InterpretationBox[
   RowBox[{"\<\"* Fano factor \\!\\(\\*FractionBox[\\(<< \
\\(\\*SuperscriptBox[\\(w\\), \\(2\\)]\\)\\(>>\\)\\), \\(<< w\\(>>\\)\\)]\\)=\
\"\>", "\[InvisibleSpace]", 
    FractionBox[
     RowBox[{
      RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "n"], " ", 
          SuperscriptBox["\[Beta]", "n"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"\[Alpha]", " ", "\[Beta]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", 
           RowBox[{"1", "+", "n"}]], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"1", "+", "n"}]]}]}], ")"}]}], "-", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Alpha]", " ", "\[Beta]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"1", "+", "n"}]], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"1", "+", "n"}]]}]}], ")"}]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"n", "-", 
        RowBox[{"n", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
        RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "n"], " ", 
            SuperscriptBox["\[Beta]", "n"]}]}], ")"}]}]}], ")"}], "2"]]}],
   SequenceForm[
   "* Fano factor \!\(\*FractionBox[\(<< \(\*SuperscriptBox[\(w\), \
\(2\)]\)\(>>\)\), \(<< w\(>>\)\)]\)=", ($CellContext`n - $CellContext`n \
$CellContext`\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha] \
$CellContext`\[Beta] (-1 + $CellContext`\[Alpha]^$CellContext`n $CellContext`\
\[Beta]^$CellContext`n))^(-2) ($CellContext`\[Alpha] $CellContext`\[Beta] (-1 + \
$CellContext`\[Alpha]^$CellContext`n $CellContext`\[Beta]^$CellContext`n) (
       4 + $CellContext`\[Alpha] $CellContext`\[Beta] + \
$CellContext`\[Alpha]^(1 + $CellContext`n) $CellContext`\[Beta]^(
          1 + $CellContext`n)) - $CellContext`n (-1 + $CellContext`\[Alpha] \
$CellContext`\[Beta]) (1 + $CellContext`\[Alpha] $CellContext`\[Beta] + 
      4 $CellContext`\[Alpha]^(1 + $CellContext`n) $CellContext`\[Beta]^(
         1 + $CellContext`n)))],
   Editable->False]], "Print",
  CellChangeTimes->{
   3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
    3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
    3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
    3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
    3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
    3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
    3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
    3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
    3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
    3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
    3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
    3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
    3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
    3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
    3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
    3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
    3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
    3.984595972089613*^9, 3.9863434488254566`*^9},ExpressionUUID->
  "40ad7b30-f1b8-3340-89d9-6943eea5e6cf"],
 "\n\nExplicit expressions for (E22) and (E24) (the latter multiplied by Z) \
are derived symbolically in Mathematica (",
 Cell[BoxData[
  RowBox[{"n", " ", "is", " ", "used", " ", "instead", " ", "of", " ", 
   OverscriptBox["l", "~"], " ", "in", " ", "the", " ", "main", " ", 
   "text"}]], "Text",
  CellChangeTimes->{3.9865466227031574`*^9},ExpressionUUID->
  "7c37e0ad-c2b8-334f-821f-3abdea8ccfd5"],
 ").\n\n",
 Cell[BoxData[
  InterpretationBox[
   RowBox[{"\<\" * \\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(T\\)]\\) G \
\[Mu]=\"\>", "\[InvisibleSpace]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Beta]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Beta]", "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]", " ", 
           SuperscriptBox["\[Beta]", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "3"], " ", 
           SuperscriptBox["\[Beta]", "6"]}], "-", 
          RowBox[{"n", " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"2", " ", "n"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"1", "+", "n"}]]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "\[Alpha]"}], "+", 
             SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"2", "+", "n"}]]}], "+", 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"3", " ", "\[Alpha]"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"3", "+", "n"}]]}], "-", 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
              "\[Alpha]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"4", "+", "n"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Alpha]", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"5", "+", "n"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"6", "+", "n"}]]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n", "-", 
             RowBox[{"2", " ", "\[Alpha]"}], "+", 
             SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "n"]}], "-", 
             SuperscriptBox["\[Alpha]", 
              RowBox[{"2", " ", "n"}]], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "-", 
          RowBox[{"2", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"6", " ", "\[Alpha]"}], "+", 
             RowBox[{"3", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "n"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"3", " ", "\[Alpha]"}], "+", 
                SuperscriptBox["\[Alpha]", "n"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
              "\[Alpha]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", 
               RowBox[{"2", " ", "n"}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "n"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Alpha]"}], ")"}], " ", 
                 "\[Alpha]"}]}], ")"}]}], "-", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Alpha]"}], "+", 
                SuperscriptBox["\[Alpha]", "n"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"5", " ", "n"}], "+", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "n"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                SuperscriptBox["\[Alpha]", "n"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"6", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "n"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "n"}]}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "n"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "\[Alpha]", "+", 
             SuperscriptBox["\[Alpha]", "n"], "+", 
             RowBox[{"2", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "n"}]}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{"1", "+", "n"}]], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"5", " ", "\[Alpha]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"3", "+", 
             RowBox[{"3", " ", "n"}]}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{"1", "+", "n"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "n"], "-", 
                RowBox[{"2", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "n"}]}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{"2", "+", "n"}]], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
             RowBox[{"5", " ", "\[Alpha]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "n"}]}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{"3", "+", "n"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"6", "+", 
             RowBox[{"3", " ", "n"}]}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{"2", " ", "n"}]], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "n"}]}]]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "n"}]}]], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "n"}]}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "n"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "n"}]}]]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "n"}]}]], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"5", "+", 
             RowBox[{"4", " ", "n"}]}]]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "-", 
          RowBox[{"n", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
          RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "n"], " ", 
              SuperscriptBox["\[Beta]", "n"]}]}], ")"}]}]}], ")"}]}], ")"}]}],
      ")"}]}],
   SequenceForm[
   " * \!\(\*SuperscriptBox[\(\[Mu]\), \(T\)]\) G \[Mu]=", (-1 + \
$CellContext`\[Beta])^(-2) $CellContext`\[Beta]^((-2) $CellContext`n) (-1 + \
$CellContext`\[Alpha] $CellContext`\[Beta])^(-2) (-1 + $CellContext`\[Alpha] \
$CellContext`\[Beta]^2)^(-1) ((-$CellContext`\[Beta]^2 + 
      2 $CellContext`\[Alpha] $CellContext`\[Beta]^3 - (-1 + $CellContext`\
\[Alpha]) $CellContext`\[Alpha] $CellContext`\[Beta]^4 - 
      2 $CellContext`\[Alpha]^2 $CellContext`\[Beta]^5 + \
$CellContext`\[Alpha]^3 $CellContext`\[Beta]^6 - $CellContext`n $CellContext`\
\[Beta]^(2 $CellContext`n) + 2 $CellContext`\[Beta]^(1 + $CellContext`n) + 
      2 (2 - 3 $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n) \
$CellContext`\[Beta]^(2 + $CellContext`n) + 
      2 $CellContext`\[Alpha] (-5 + 3 $CellContext`\[Alpha] - 
        2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
         3 + $CellContext`n) - 
      2 $CellContext`\[Alpha] (
       1 + (-4 + $CellContext`\[Alpha]) $CellContext`\[Alpha] - (-1 + \
$CellContext`\[Alpha]) $CellContext`\[Alpha]^$CellContext`n) $CellContext`\
\[Beta]^(4 + $CellContext`n) - 
      2 $CellContext`\[Alpha]^2 (-2 + $CellContext`\[Alpha] - 
       2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
        5 + $CellContext`n) - 
      2 $CellContext`\[Alpha]^3 (
       1 + $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
        6 + $CellContext`n) - 
      2 (1 + $CellContext`n - 
       2 $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n) \
$CellContext`\[Beta]^(1 + 2 $CellContext`n) + (-3 + $CellContext`\[Alpha]^2 + 
        6 (-1 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^$CellContext`n - \
$CellContext`\[Alpha]^(
         2 $CellContext`n) + $CellContext`n (
          3 + $CellContext`\[Alpha] (
            9 + $CellContext`\[Alpha]))) $CellContext`\[Beta]^(2 + 
         2 $CellContext`n) - 
      2 $CellContext`\[Alpha] (-4 + 6 $CellContext`\[Alpha] + 
       3 $CellContext`n (
         1 + $CellContext`\[Alpha]) - $CellContext`\[Alpha]^$CellContext`n (7 - 
        3 $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n)) \
$CellContext`\[Beta]^(3 + 2 $CellContext`n) + $CellContext`\[Alpha] (
        3 - (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha] - (-1 + \
$CellContext`\[Alpha]) $CellContext`\[Alpha]^(2 $CellContext`n) + 
        2 $CellContext`\[Alpha]^$CellContext`n (
          2 + (-5 + $CellContext`\[Alpha]) $CellContext`\[Alpha]) - \
$CellContext`n (
         3 + $CellContext`\[Alpha] (
           3 + $CellContext`\[Alpha]))) $CellContext`\[Beta]^(4 + 
         2 $CellContext`n) + 
      2 $CellContext`\[Alpha]^2 (-3 + $CellContext`n (4 + 
          3 $CellContext`\[Alpha]) - (
         4 + $CellContext`\[Alpha]^$CellContext`n) (-$CellContext`\[Alpha] + \
$CellContext`\[Alpha]^$CellContext`n)) $CellContext`\[Beta]^(5 + 
         2 $CellContext`n) + $CellContext`\[Alpha]^3 (-2 - 
        5 $CellContext`n + $CellContext`\[Alpha]^$CellContext`n (
          4 + $CellContext`\[Alpha]^$CellContext`n)) $CellContext`\[Beta]^(6 + 
         2 $CellContext`n) - 
      2 $CellContext`\[Alpha]^$CellContext`n (-1 + 
       2 $CellContext`n (-1 + $CellContext`\[Alpha]) + 
       2 $CellContext`\[Alpha]) $CellContext`\[Beta]^(1 + 3 $CellContext`n) + 
      2 $CellContext`\[Alpha]^$CellContext`n (
        2 - $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n + 
        2 $CellContext`n (-1 + $CellContext`\[Alpha]^2)) \
$CellContext`\[Beta]^(2 + 3 $CellContext`n) - 
      2 $CellContext`\[Alpha]^(1 + $CellContext`n) (3 - 
       5 $CellContext`\[Alpha] + 
       2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(3 + 
        3 $CellContext`n) + 
      2 $CellContext`\[Alpha]^(
         1 + $CellContext`n) (-3 + $CellContext`\[Alpha]^2 + (-1 + \
$CellContext`\[Alpha]) ($CellContext`\[Alpha]^$CellContext`n - 
          2 $CellContext`n (
           1 + $CellContext`\[Alpha]))) $CellContext`\[Beta]^(4 + 
         3 $CellContext`n) + 
      2 $CellContext`\[Alpha]^(2 + $CellContext`n) (4 + 
        2 $CellContext`n (-1 + $CellContext`\[Alpha]) - 
        5 $CellContext`\[Alpha] + 
        2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(5 + 
         3 $CellContext`n) - 
      2 $CellContext`\[Alpha]^(
        3 + $CellContext`n) (-1 + $CellContext`\[Alpha]^$CellContext`n) \
$CellContext`\[Beta]^(6 + 
        3 $CellContext`n) - (-1 + $CellContext`\[Alpha])^2 $CellContext`\
\[Alpha]^(2 $CellContext`n) $CellContext`\[Beta]^(2 + 4 $CellContext`n) + 
      2 (-1 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(1 + 
         2 $CellContext`n) $CellContext`\[Beta]^(3 + 
         4 $CellContext`n) - (-1 + $CellContext`\[Alpha]) $CellContext`\
\[Alpha]^(1 + 2 $CellContext`n) (
       3 + $CellContext`\[Alpha]) $CellContext`\[Beta]^(4 + 4 $CellContext`n) + 
      2 (-1 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(2 + 
         2 $CellContext`n) $CellContext`\[Beta]^(5 + 
         4 $CellContext`n))/($CellContext`n - $CellContext`n $CellContext`\
\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha] $CellContext`\[Beta] \
(-1 + $CellContext`\[Alpha]^$CellContext`n \
$CellContext`\[Beta]^$CellContext`n)))],
   Editable->False]], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
    3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
    3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
    3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
    3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
    3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
    3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
    3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
    3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
    3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
    3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
    3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
    3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
    3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
    3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
    3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
    3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
    3.984595994324852*^9},
  FontSize->12,ExpressionUUID->"8ee75655-bb4a-0340-a19b-df70c557b8e9"],
 StyleBox["\n",
  FontSize->12],
 "\n\n",
 Cell[BoxData[
  StyleBox[
   InterpretationBox[
    RowBox[{"\<\" * \\!\\(\\*OverscriptBox[\\(B\\), \\(~\\)]\\)G\[Mu] Z=\"\>",
      "\[InvisibleSpace]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], 
      RowBox[{"\[Beta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "\[Alpha]"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "n"]}], "+", 
            RowBox[{"2", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
          "\[Beta]"}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "\[Alpha]"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "n"]}], "+", 
            RowBox[{"2", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "+", 
            SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "4"]}], "-", 
         SuperscriptBox["\[Beta]", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}]], "+", 
         RowBox[{"\[Alpha]", " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "n"}]}]]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "n"}]}]]}], "-", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"4", "-", 
            RowBox[{"2", " ", "n"}]}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Alpha]"}], "+", 
            SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"1", "-", "n"}]]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[Alpha]", "-", 
            SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"2", "-", "n"}]]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Alpha]", "-", 
            SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"3", "-", "n"}]]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"4", "-", "n"}]]}], "+", 
         SuperscriptBox["\[Beta]", 
          RowBox[{"-", "n"}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", "n"], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"1", "+", "n"}]]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"1", "+", "n"}]], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"2", "+", "n"}]]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"1", "+", "n"}]], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"3", "+", "n"}]]}]}], ")"}]}]}]}],
    SequenceForm[
    " * \!\(\*OverscriptBox[\(B\), \(~\)]\)G\[Mu] Z=", (-1 + $CellContext`\
\[Beta])^(-2) $CellContext`\[Beta] (-1 + $CellContext`\[Alpha] $CellContext`\
\[Beta])^(-2) (-1 + $CellContext`\[Alpha] $CellContext`\[Beta]^2)^(-1) (-1 - 
      2 $CellContext`n + (-2 + 3 $CellContext`\[Alpha] - 
        2 $CellContext`\[Alpha]^$CellContext`n + 
        2 $CellContext`n (
          1 + $CellContext`\[Alpha])) $CellContext`\[Beta] + $CellContext`\
\[Alpha] (1 + 
        2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^2 - \
$CellContext`\[Alpha] (-2 + 3 $CellContext`\[Alpha] - 
       2 $CellContext`\[Alpha]^$CellContext`n + 
       2 $CellContext`n (1 + $CellContext`\[Alpha])) $CellContext`\[Beta]^3 - 
      2 $CellContext`\[Alpha]^2 (-$CellContext`n + \
$CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^4 - $CellContext`\
\[Beta]^(1 - 
       2 $CellContext`n) + $CellContext`\[Alpha] $CellContext`\[Beta]^(2 - 
         2 $CellContext`n) + $CellContext`\[Alpha] $CellContext`\[Beta]^(3 - 
         2 $CellContext`n) - $CellContext`\[Alpha]^2 $CellContext`\[Beta]^(4 - 
        2 $CellContext`n) + (3 - 
        2 $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n) \
$CellContext`\[Beta]^(
         1 - $CellContext`n) + $CellContext`\[Alpha] (-4 + $CellContext`\
\[Alpha] - $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
         2 - $CellContext`n) + $CellContext`\[Alpha] (-2 + $CellContext`\
\[Alpha] - $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
         3 - $CellContext`n) + $CellContext`\[Alpha]^2 (
        2 + $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
         4 - $CellContext`n) + $CellContext`\[Beta]^(-$CellContext`n) - (-1 + \
$CellContext`\[Alpha]) $CellContext`\[Alpha]^$CellContext`n $CellContext`\
\[Beta]^(1 + $CellContext`n) - (-1 + $CellContext`\[Alpha]) $CellContext`\
\[Alpha]^(1 + $CellContext`n) $CellContext`\[Beta]^(2 + $CellContext`n) + 
      2 (-1 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(
         1 + $CellContext`n) $CellContext`\[Beta]^(3 + $CellContext`n))],
    Editable->False],
   FontSize->12]], "Print",
  CellChangeTimes->{
   3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
    3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
    3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
    3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
    3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
    3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
    3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
    3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
    3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
    3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
    3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
    3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
    3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
    3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
    3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
    3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
    3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
    3.984595994324852*^9},ExpressionUUID->
  "625c4952-2942-2e44-94e1-50f6699e1f6e"],
 "\n"
}], "Text",
 CellChangeTimes->{{3.986342663901884*^9, 3.9863427052551327`*^9}, {
   3.986343423154709*^9, 3.9863434362983246`*^9}, {3.986343494633711*^9, 
   3.986343604105488*^9}, 3.986343666220251*^9, {3.9863437135378456`*^9, 
   3.9863437639303703`*^9}, {3.9863438224769936`*^9, 3.98634382676173*^9}, {
   3.9865465916164856`*^9, 3.986546636636631*^9}, {3.9867631609325123`*^9, 
   3.986763160932829*^9}, {3.987991983157486*^9, 3.9879920167512264`*^9}, {
   3.9988509810547256`*^9, 3.9988509835767517`*^9}, {3.9988510478938885`*^9, 
   3.9988510495268*^9}},ExpressionUUID->"08f0ab60-4e26-3d49-a62f-\
14d40be2778c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", 
  "[", "\"\<* Note: n is used instead of \!\(\*OverscriptBox[\(l\), \(~\)]\) \
in the main text\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fw", "[", 
    RowBox[{"n_", ",", "d_", ",", "\[Beta]_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]", 
      RowBox[{"n", "-", "d"}]], "-", "1"}], 
    RowBox[{"\[Beta]", "-", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * Weight of \!\(\*SubscriptBox[\(v\), \(d\)]\) \[Element] \!\
\(\*SubscriptBox[\(C\), \(c\)]\) -directed spanning tree : \
\!\(\*SubscriptBox[\(W\), \(d\)]\)=\>\"", " ", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fwb", "[", 
    RowBox[{"n_", ",", "m_", ",", "d_", ",", "\[Beta]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fw", "[", 
     RowBox[{"n", ",", "d", ",", "\[Beta]"}], "]"}], " ", 
    SuperscriptBox["\[Beta]", 
     RowBox[{"d", "-", "m"}]]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * Weight of \!\(\*SubscriptBox[\(v\), \(m\)]\) \[Element] V(\
\!\(\*SubscriptBox[\(T\), \(d\)]\))-directed spanning tree : \
\!\(\*SuperscriptBox[SubscriptBox[\(W\), \(m\)], \((d)\)]\)=\>\"", " ", ",", 
    "%"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fju", "[", 
    RowBox[{"n_", ",", "d_", ",", "\[Beta]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"fw", "[", 
      RowBox[{"n", ",", 
       RowBox[{"d", "-", "1"}], ",", "\[Beta]"}], "]"}], "-", 
     RowBox[{"\[Beta]", " ", 
      RowBox[{"fw", "[", 
       RowBox[{"n", ",", "d", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\< * Unnormalized edge current (\!\(\*SubscriptBox[\(t\), \(d\)]\
\)\[Element] \!\(\*SubscriptBox[\(C\), \(c\)]\)): \!\(\*SubscriptBox[\(j\), \
SubscriptBox[\(t\), \(d\)]]\) Z=\>\"", " ", ",", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fgtu", "[", 
    RowBox[{"n_", ",", "d_", ",", "\[Beta]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"fw", "[", 
      RowBox[{"n", ",", 
       RowBox[{"d", "-", "1"}], ",", "\[Beta]"}], "]"}], "+", 
     RowBox[{"\[Beta]", " ", 
      RowBox[{"fw", "[", 
       RowBox[{"n", ",", "d", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\< * Unnormalized traffic (\!\(\*SubscriptBox[\(t\), \(d\)]\)\
\[Element] \!\(\*SubscriptBox[\(C\), \(c\)]\)): \!\(\*SubscriptBox[\(g\), \
SubscriptBox[\(t\), \(d\)]]\) Z=\>\"", ",", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fgbu", "[", 
     RowBox[{"n_", ",", "m_", ",", "d_", ",", "\[Beta]_"}], "]"}], "=", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"d", "-", "m", "+", "1"}]], " ", 
     RowBox[{"fw", "[", 
      RowBox[{"n", ",", "d", ",", "\[Beta]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * Unnormalized traffic of twig in subtree \
\!\(\*SubscriptBox[\(T\), \(d\)]\) (\!\(\*SubscriptBox[\(b\), \(m\)]\)\
\[Element]E(\!\(\*SubscriptBox[\(T\), \(d\)]\))): \!\(\*SubsuperscriptBox[\(g\
\), SubscriptBox[\(b\), \(m\)], \((d)\)]\)Z= \>\"", ",", "%"}], " ", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f\[CapitalOmega]", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fwb", "[", 
           RowBox[{"n", ",", "m", ",", "d", ",", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"d", "-", "1", "-", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "-", "1"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"fw", "[", 
        RowBox[{"n", ",", "d", ",", "\[Beta]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "0", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * Normaliztion factor : Z=\>\"", " ", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fjn", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"1", "/", 
    RowBox[{"f\[CapitalOmega]", "[", 
     RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<* Average reset current : <<w>>=1/Z=\>\"", ",", "%"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fBGBu", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fgtu", "[", 
         RowBox[{"n", ",", "d", ",", "\[Beta]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"d", "-", "n"}]], ")"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "+", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * Twisted cycle Laplacian : \!\(\*OverscriptBox[\(B\), \
\(~\)]\)G\!\(\*SuperscriptBox[OverscriptBox[\(B\), \(~\)], \(T\)]\)=\>\"", ",",
     "%"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "-", "1"}], ")"}], " ", 
      SuperscriptBox["\[Alpha]", "m"], " ", 
      SuperscriptBox["\[Beta]", 
       RowBox[{"m", "+", "1"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{"nd", "-", "1"}]}], "}"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f\[Mu]t", "[", 
    RowBox[{"n_", ",", "d_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Beta]", 
         RowBox[{"d", "-", "nd"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "%"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"nd", ",", "d", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "/", "\[Beta]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * \!\(\*SubscriptBox[\(\[Mu]\), SubscriptBox[\(t\), \
\(d\)]]\)(\!\(\*SubscriptBox[\(t\), \(d\)]\)\[Element] \!\(\*SubscriptBox[\(C\
\), \(c\)]\))= \>\"", ",", "%"}], " ", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f\[Mu]b", "[", 
    RowBox[{"m_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Beta]", "j"], " ", 
        SuperscriptBox["\[Alpha]", "j"]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], "/", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * \!\(\*SubscriptBox[\(\[Mu]\), SubscriptBox[\(b\), \
\(m\)]]\) (\!\(\*SubscriptBox[\(b\), \
\(m\)]\)\[Element]E(\!\(\*SubscriptBox[\(T\), \(d\)]\)))=\>\"", ",", "%"}], 
   " ", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fgtu", "[", 
       RowBox[{"n", ",", "d", ",", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"f\[Mu]t", "[", 
        RowBox[{"n", ",", "d", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
       "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", 
         RowBox[{"d", "-", "m"}]], " ", 
        RowBox[{"fgbu", "[", 
         RowBox[{"n", ",", "m", ",", "d", ",", "\[Beta]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"f\[Mu]b", "[", 
          RowBox[{"m", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f\[Mu]g\[Mu]n", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"%%", "+", "%"}], ")"}], "/", 
     RowBox[{"f\[CapitalOmega]", "[", 
      RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * \!\(\*SuperscriptBox[\(\[Mu]\), \(T\)]\) G \[Mu]=\>\"", ",",
     "%"}], " ", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fBG\[Mu]u", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f\[Mu]t", "[", 
        RowBox[{"n", ",", "d", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], " ", 
       RowBox[{"fgtu", "[", 
        RowBox[{"n", ",", "d", ",", "\[Beta]"}], "]"}], " ", 
       RowBox[{"(", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"d", "-", "n"}]], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "1", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * \!\(\*OverscriptBox[\(B\), \(~\)]\)G\[Mu] Z=\>\"", ",", 
    "%"}], " ", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fB\[Mu]n", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"f\[Mu]t", "[", 
       RowBox[{"n", ",", "d", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "1", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< * B\[Mu] =\>\"", ",", "%"}], " ", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fssn", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"fB\[Mu]n", "[", 
      RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], " ", 
     RowBox[{"fjn", "[", 
      RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<* \!\(\*SuperscriptBox[\(i\), \(st\\\ T\)]\) B\[Mu] =\>\"", ",",
     "%"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fmGrq", "[", 
    RowBox[{"n_", ",", "\[Beta]_"}], "]"}], "=", 
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"-", "n"}]]}], 
    RowBox[{"1", "-", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"-", "1"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<* Gram matrix (twisted) : \!\(\*OverscriptBox[\(B\), \
\(~\)]\) \!\(\*SuperscriptBox[\(B\), \(T\)]\)=\>\"", ",", "%"}], "]"}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fg2n", "[", 
     RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"fBGBu", "[", 
        RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], "/", 
       RowBox[{"f\[CapitalOmega]", "[", 
        RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"fmGrq", "[", 
           RowBox[{"n", ",", "\[Beta]"}], "]"}], " ", 
          RowBox[{"fjn", "[", 
           RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{
           RowBox[{"fBG\[Mu]u", "[", 
            RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], "/", 
           RowBox[{"f\[CapitalOmega]", "[", 
            RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"fssn", "[", 
           RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}], ")"}]}]}],
       "+", 
      RowBox[{
       RowBox[{"f\[Mu]g\[Mu]n", "[", 
        RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fmGrq", "[", 
            RowBox[{"n", ",", "\[Beta]"}], "]"}], " ", 
           RowBox[{"fjn", "[", 
            RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}], ")"}], 
         "2"], "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"fssn", "[", 
            RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}], ")"}], 
         "2"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<* \!\(\*SubscriptBox[\(G\), \(2\)]\)=\>\"", ",", "%"}], "]"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fB\[CapitalPhi]Bn", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"fmGrq", "[", 
      RowBox[{"n", ",", "\[Beta]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"fjn", "[", 
         RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"fB\[Mu]n", "[", 
          RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"fssn", "[", 
            RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}], 
          ")"}]}]}]}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<* \!\(\*OverscriptBox[\(B\), \(~\)]\) \[CapitalPhi] \
\!\(\*SuperscriptBox[\(B\), \(T\)]\)=\>\"", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fcyclen", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"fB\[CapitalPhi]Bn", "[", 
        RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], ")"}], "2"], "/", 
     RowBox[{"fg2n", "[", 
      RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<* Objective function \!\(\*SuperscriptBox[\(SNR\), \
\(2\)]\)[f]=\>\"", ",", "%"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<* Fano factor \!\(\*FractionBox[\(<< \
\(\*SuperscriptBox[\(w\), \(2\)]\)\(>>\)\), \(<< w\(>>\)\)]\)=\>\"", ",", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"fcyclen", "[", 
       RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}], "/", 
     RowBox[{"fjn", "[", 
      RowBox[{"n", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}]}]}], "]"}], 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.9844371841098104`*^9, {3.984445326320319*^9, 3.9844453927066374`*^9}, {
   3.984445443107381*^9, 3.984445475566704*^9}, {3.984453007519804*^9, 
   3.984453007914169*^9}, {3.984453225186515*^9, 3.9844532452592154`*^9}, {
   3.9844532903653045`*^9, 3.9844534030880613`*^9}, {3.9844535522518206`*^9, 
   3.9844535712723694`*^9}, 3.9844536047339897`*^9, {3.9844536425425014`*^9, 
   3.9844536674627733`*^9}, {3.9844538574253254`*^9, 3.984453973607601*^9}, 
   3.9844540209325294`*^9, {3.98445906055319*^9, 3.9844590619400034`*^9}, {
   3.984459237435413*^9, 3.9844592679233613`*^9}, {3.984459630332433*^9, 
   3.9844596323775806`*^9}, {3.9844596652870383`*^9, 
   3.9844597792471285`*^9}, {3.984460026462903*^9, 3.9844600851891594`*^9}, {
   3.9844603546971526`*^9, 3.984460404821911*^9}, {3.9844604836530237`*^9, 
   3.9844604911801043`*^9}, {3.984462010319704*^9, 3.9844620113258004`*^9}, {
   3.9844626463664885`*^9, 3.984462647004599*^9}, {3.98446268054945*^9, 
   3.9844627302212067`*^9}, {3.984462829767581*^9, 3.9844628706213694`*^9}, {
   3.9844629076807723`*^9, 3.9844629265908585`*^9}, {3.9844630112759466`*^9, 
   3.984463020870368*^9}, {3.9844633566316977`*^9, 3.9844633603877735`*^9}, {
   3.984463522726898*^9, 3.9844635929352274`*^9}, {3.9844637851423244`*^9, 
   3.9844637974043617`*^9}, {3.984463902252261*^9, 3.9844639317365675`*^9}, {
   3.984464205094412*^9, 3.9844642588856716`*^9}, {3.9844643077693405`*^9, 
   3.9844643495520673`*^9}, {3.98446444748106*^9, 3.9844644840304394`*^9}, {
   3.9844646597067604`*^9, 3.9844646601873007`*^9}, {3.98446498200426*^9, 
   3.9844651192545533`*^9}, {3.984465154664832*^9, 3.9844652223692694`*^9}, {
   3.984465253795477*^9, 3.9844652922145114`*^9}, {3.984465338704714*^9, 
   3.984465378838307*^9}, {3.9844654955879526`*^9, 3.984465537175833*^9}, {
   3.984465746714857*^9, 3.984465749276037*^9}, {3.984524353485162*^9, 
   3.9845243677298183`*^9}, {3.984524424957988*^9, 3.9845244488273625`*^9}, {
   3.9845337048735027`*^9, 3.984533730790848*^9}, 3.9845337877266216`*^9, {
   3.9845939736829453`*^9, 3.984594271109455*^9}, {3.9845943406419525`*^9, 
   3.9845945019973583`*^9}, {3.984594538329859*^9, 3.984594545717264*^9}, {
   3.984595063327305*^9, 3.984595088327881*^9}, {3.984595133563574*^9, 
   3.984595318189377*^9}, {3.98459535675338*^9, 3.9845953666852245`*^9}, {
   3.98459543859025*^9, 3.984595490882061*^9}, {3.98459552344186*^9, 
   3.9845955425752983`*^9}, {3.984595586871933*^9, 3.984595621481537*^9}, {
   3.98459566373555*^9, 3.9845957228405914`*^9}, {3.9845957969016685`*^9, 
   3.984595826611019*^9}, {3.984595905732609*^9, 3.984595918530195*^9}, {
   3.984595963448618*^9, 3.984595971313135*^9}, {3.9863432286630535`*^9, 
   3.986343265318342*^9}, {3.9866299819705353`*^9, 3.9866301609492035`*^9}, {
   3.9867630076299095`*^9, 3.9867630116039352`*^9}, 3.986763051198*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"460401c3-170d-4044-b549-090dd83d7798"],

Cell[CellGroupData[{

Cell[BoxData["\<\"* Note: n is used instead of \
\\!\\(\\*OverscriptBox[\\(l\\), \\(~\\)]\\) in the main text\"\>"], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867751667417927`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"dc68f1ca-ed27-954c-a332-\
569e4fd2d7a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Weight of \\!\\(\\*SubscriptBox[\\(v\\), \\(d\\)]\\) \
\[Element] \\!\\(\\*SubscriptBox[\\(C\\), \\(c\\)]\\) -directed spanning tree \
: \\!\\(\\*SubscriptBox[\\(W\\), \\(d\\)]\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Beta]", 
      RowBox[{
       RowBox[{"-", "d"}], "+", "n"}]]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Beta]"}]]}],
  SequenceForm[
  " * Weight of \!\(\*SubscriptBox[\(v\), \(d\)]\) \[Element] \
\!\(\*SubscriptBox[\(C\), \(c\)]\) -directed spanning tree : \
\!\(\*SubscriptBox[\(W\), \(d\)]\)=", (-1 + $CellContext`\[Beta])^(-1) (-1 + \
$CellContext`\[Beta]^(-$CellContext`d + $CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867751667417927`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"e41d34af-236c-5f45-b821-\
b0b8d6de5dec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Weight of \\!\\(\\*SubscriptBox[\\(v\\), \\(m\\)]\\) \
\[Element] V(\\!\\(\\*SubscriptBox[\\(T\\), \\(d\\)]\\))-directed spanning \
tree : \\!\\(\\*SuperscriptBox[SubscriptBox[\\(W\\), \\(m\\)], \\((d)\\)]\\)=\
\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]", 
      RowBox[{"d", "-", "m"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Beta]", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "n"}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Beta]"}]]}],
  SequenceForm[
  " * Weight of \!\(\*SubscriptBox[\(v\), \(m\)]\) \[Element] \
V(\!\(\*SubscriptBox[\(T\), \(d\)]\))-directed spanning tree : \
\!\(\*SuperscriptBox[SubscriptBox[\(W\), \(m\)], \((d)\)]\)=", (-1 + \
$CellContext`\[Beta])^(-1) $CellContext`\[Beta]^($CellContext`d - \
$CellContext`m) (-1 + $CellContext`\[Beta]^(-$CellContext`d + \
$CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867751667417927`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"2911a635-82da-4345-851f-\
d6c02b76301b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Unnormalized edge current (\\!\\(\\*SubscriptBox[\\(t\\), \
\\(d\\)]\\)\[Element] \\!\\(\\*SubscriptBox[\\(C\\), \\(c\\)]\\)): \
\\!\\(\\*SubscriptBox[\\(j\\), SubscriptBox[\\(t\\), \\(d\\)]]\\) Z=\"\>", "\[InvisibleSpace]",
    "1"}],
  SequenceForm[
  " * Unnormalized edge current (\!\(\*SubscriptBox[\(t\), \(d\)]\)\[Element] \
\!\(\*SubscriptBox[\(C\), \(c\)]\)): \!\(\*SubscriptBox[\(j\), \
SubscriptBox[\(t\), \(d\)]]\) Z=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867751667417927`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"43f15402-d14a-634c-af60-\
d7e8aa680282"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Unnormalized traffic (\\!\\(\\*SubscriptBox[\\(t\\), \
\\(d\\)]\\)\[Element] \\!\\(\\*SubscriptBox[\\(C\\), \\(c\\)]\\)): \
\\!\\(\\*SubscriptBox[\\(g\\), SubscriptBox[\\(t\\), \\(d\\)]]\\) Z=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1", "+", "\[Beta]", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Beta]", 
       RowBox[{"1", "-", "d", "+", "n"}]]}]}], 
    RowBox[{"1", "-", "\[Beta]"}]]}],
  SequenceForm[
  " * Unnormalized traffic (\!\(\*SubscriptBox[\(t\), \(d\)]\)\[Element] \!\(\
\*SubscriptBox[\(C\), \(c\)]\)): \!\(\*SubscriptBox[\(g\), \
SubscriptBox[\(t\), \(d\)]]\) Z=", (1 - $CellContext`\[Beta])^(-1) (
    1 + $CellContext`\[Beta] - 
    2 $CellContext`\[Beta]^(1 - $CellContext`d + $CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.986775166808502*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"70ccfa5a-3bd2-064a-975b-\
4f66566e38ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Unnormalized traffic of twig in subtree \
\\!\\(\\*SubscriptBox[\\(T\\), \\(d\\)]\\) (\\!\\(\\*SubscriptBox[\\(b\\), \
\\(m\\)]\\)\[Element]E(\\!\\(\\*SubscriptBox[\\(T\\), \\(d\\)]\\))): \
\\!\\(\\*SubsuperscriptBox[\\(g\\), SubscriptBox[\\(b\\), \\(m\\)], \
\\((d)\\)]\\)Z= \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"1", "+", "d", "-", "m"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Beta]", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "n"}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Beta]"}]]}],
  SequenceForm[
  " * Unnormalized traffic of twig in subtree \!\(\*SubscriptBox[\(T\), \
\(d\)]\) (\!\(\*SubscriptBox[\(b\), \
\(m\)]\)\[Element]E(\!\(\*SubscriptBox[\(T\), \(d\)]\))): \
\!\(\*SubsuperscriptBox[\(g\), SubscriptBox[\(b\), \(m\)], \((d)\)]\)Z= ", 
   2 (-1 + $CellContext`\[Beta])^(-1) $CellContext`\[Beta]^(
     1 + $CellContext`d - $CellContext`m) (-1 + \
$CellContext`\[Beta]^(-$CellContext`d + $CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.986775166808502*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"2d53d62c-ae20-fa45-8bb6-\
b9152a883a8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Normaliztion factor : Z=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"n", "-", 
     RowBox[{"n", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
     RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "n"], " ", 
         SuperscriptBox["\[Beta]", "n"]}]}], ")"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], "2"]]}],
  SequenceForm[
  " * Normaliztion factor : Z=", (-1 + $CellContext`\[Alpha] $CellContext`\
\[Beta])^(-2) ($CellContext`n - $CellContext`n $CellContext`\[Alpha] \
$CellContext`\[Beta] + $CellContext`\[Alpha] $CellContext`\[Beta] (-1 + \
$CellContext`\[Alpha]^$CellContext`n $CellContext`\[Beta]^$CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867751762198696`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"033f94cc-5e14-2e48-8e26-\
db37d3c2ae1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Average reset current : <<w>>=1/Z=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], "2"], 
    RowBox[{"n", "-", 
     RowBox[{"n", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
     RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "n"], " ", 
         SuperscriptBox["\[Beta]", "n"]}]}], ")"}]}]}]]}],
  SequenceForm[
  "* Average reset current : <<w>>=1/Z=", (-1 + $CellContext`\[Alpha] \
$CellContext`\[Beta])^2/($CellContext`n - $CellContext`n \
$CellContext`\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha] \
$CellContext`\[Beta] (-1 + $CellContext`\[Alpha]^$CellContext`n $CellContext`\
\[Beta]^$CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.986775176225567*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"2d96b02a-ead3-fa43-baca-\
893b3edbac67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * Twisted cycle Laplacian : \\!\\(\\*OverscriptBox[\\(B\\), \
\\(~\\)]\\)G\\!\\(\\*SuperscriptBox[OverscriptBox[\\(B\\), \\(~\\)], \\(T\\)]\
\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "n"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Beta]", "n"]}], ")"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"]]}],
  SequenceForm[
  " * Twisted cycle Laplacian : \!\(\*OverscriptBox[\(B\), \
\(~\)]\)G\!\(\*SuperscriptBox[OverscriptBox[\(B\), \(~\)], \(T\)]\)=", (-1 + \
$CellContext`\[Beta])^(-2) $CellContext`\[Beta]^(2 - 
     2 $CellContext`n) (-1 + $CellContext`\[Beta]^$CellContext`n)^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.98677517630307*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"4339cc69-acfb-f240-b606-\
4a9c149564f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * \\!\\(\\*SubscriptBox[\\(\[Mu]\\), SubscriptBox[\\(t\\), \
\\(d\\)]]\\)(\\!\\(\\*SubscriptBox[\\(t\\), \\(d\\)]\\)\[Element] \
\\!\\(\\*SubscriptBox[\\(C\\), \\(c\\)]\\))= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[Beta]", "d"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Alpha]", "d"]}], "+", 
         SuperscriptBox["\[Alpha]", "n"], "-", 
         SuperscriptBox["\[Beta]", 
          RowBox[{"-", "n"}]]}], ")"}]}]}], 
     RowBox[{"1", "-", 
      RowBox[{"\[Alpha]", " ", "\[Beta]"}]}]]}]}],
  SequenceForm[
  " * \!\(\*SubscriptBox[\(\[Mu]\), SubscriptBox[\(t\), \
\(d\)]]\)(\!\(\*SubscriptBox[\(t\), \(d\)]\)\[Element] \!\(\*SubscriptBox[\(C\
\), \(c\)]\))= ", -(1 - $CellContext`\[Alpha] $CellContext`\[Beta])^(-1) (
    1 + $CellContext`\[Beta]^$CellContext`d \
(-$CellContext`\[Alpha]^$CellContext`d + $CellContext`\[Alpha]^$CellContext`n - \
$CellContext`\[Beta]^(-$CellContext`n)))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867751766010704`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"ee5840f0-34ae-b947-9434-\
1f0868fcea12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * \\!\\(\\*SubscriptBox[\\(\[Mu]\\), SubscriptBox[\\(b\\), \
\\(m\\)]]\\) (\\!\\(\\*SubscriptBox[\\(b\\), \
\\(m\\)]\\)\[Element]E(\\!\\(\\*SubscriptBox[\\(T\\), \\(d\\)]\\)))=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["\[Alpha]", "m"], " ", 
      SuperscriptBox["\[Beta]", "m"]}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"\[Alpha]", " ", "\[Beta]"}]}]]}],
  SequenceForm[
  " * \!\(\*SubscriptBox[\(\[Mu]\), SubscriptBox[\(b\), \(m\)]]\) \
(\!\(\*SubscriptBox[\(b\), \(m\)]\)\[Element]E(\!\(\*SubscriptBox[\(T\), \
\(d\)]\)))=", (-1 + $CellContext`\[Alpha] $CellContext`\[Beta])^(-1) (-1 + \
$CellContext`\[Alpha]^$CellContext`m $CellContext`\[Beta]^$CellContext`m)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.986775176636141*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"9d5c8597-46f5-804c-8fc0-\
bbf4429aa4dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * \\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \\(T\\)]\\) G \[Mu]=\"\
\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "n"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Beta]", "3"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Beta]", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "3"], " ", 
          SuperscriptBox["\[Beta]", "6"]}], "-", 
         RowBox[{"n", " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"2", " ", "n"}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"1", "+", "n"}]]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "\[Alpha]"}], "+", 
            SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"2", "+", "n"}]]}], "+", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"3", " ", "\[Alpha]"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"3", "+", "n"}]]}], "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "\[Alpha]"}], ")"}], " ", 
             "\[Alpha]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
             SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"4", "+", "n"}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Alpha]", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"5", "+", "n"}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"6", "+", "n"}]]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "-", 
            RowBox[{"2", " ", "\[Alpha]"}], "+", 
            SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
             SuperscriptBox["\[Alpha]", "n"]}], "-", 
            SuperscriptBox["\[Alpha]", 
             RowBox[{"2", " ", "n"}]], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]]}], "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"6", " ", "\[Alpha]"}], "+", 
            RowBox[{"3", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "n"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"3", " ", "\[Alpha]"}], "+", 
               SuperscriptBox["\[Alpha]", "n"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}]]}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", 
             "\[Alpha]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
             SuperscriptBox["\[Alpha]", 
              RowBox[{"2", " ", "n"}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "n"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Alpha]"}], ")"}], " ", 
                "\[Alpha]"}]}], ")"}]}], "-", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "n"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Alpha]"}], "+", 
               SuperscriptBox["\[Alpha]", "n"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"5", " ", "n"}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "n"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Alpha]", "n"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "n"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "n"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "n"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "\[Alpha]", "+", 
            SuperscriptBox["\[Alpha]", "n"], "+", 
            RowBox[{"2", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "n"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"1", "+", "n"}]], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", " ", "\[Alpha]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", "n"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"1", "+", "n"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "n"], "-", 
               RowBox[{"2", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"4", "+", 
            RowBox[{"3", " ", "n"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"2", "+", "n"}]], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
            RowBox[{"5", " ", "\[Alpha]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"5", "+", 
            RowBox[{"3", " ", "n"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"3", "+", "n"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"6", "+", 
            RowBox[{"3", " ", "n"}]}]]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"2", " ", "n"}]], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", "n"}]}]]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}]], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "n"}]}]]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"4", "+", 
            RowBox[{"4", " ", "n"}]}]]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]], " ", 
          SuperscriptBox["\[Beta]", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "n"}]}]]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[Alpha]", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", 
         RowBox[{"n", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
         RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "n"], " ", 
             SuperscriptBox["\[Beta]", "n"]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
    ")"}]}],
  SequenceForm[
  " * \!\(\*SuperscriptBox[\(\[Mu]\), \(T\)]\) G \[Mu]=", (-1 + $CellContext`\
\[Beta])^(-2) $CellContext`\[Beta]^((-2) $CellContext`n) (-1 + $CellContext`\
\[Alpha] $CellContext`\[Beta])^(-2) (-1 + $CellContext`\[Alpha] $CellContext`\
\[Beta]^2)^(-1) (-$CellContext`\[Beta]^2 + 
    2 $CellContext`\[Alpha] $CellContext`\[Beta]^3 - (-1 + $CellContext`\
\[Alpha]) $CellContext`\[Alpha] $CellContext`\[Beta]^4 - 
    2 $CellContext`\[Alpha]^2 $CellContext`\[Beta]^5 + \
$CellContext`\[Alpha]^3 $CellContext`\[Beta]^6 - $CellContext`n $CellContext`\
\[Beta]^(2 $CellContext`n) + 2 $CellContext`\[Beta]^(1 + $CellContext`n) + 
    2 (2 - 3 $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n) \
$CellContext`\[Beta]^(2 + $CellContext`n) + 
    2 $CellContext`\[Alpha] (-5 + 3 $CellContext`\[Alpha] - 
      2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
       3 + $CellContext`n) - 
    2 $CellContext`\[Alpha] (
     1 + (-4 + $CellContext`\[Alpha]) $CellContext`\[Alpha] - (-1 + \
$CellContext`\[Alpha]) $CellContext`\[Alpha]^$CellContext`n) $CellContext`\
\[Beta]^(4 + $CellContext`n) - 
    2 $CellContext`\[Alpha]^2 (-2 + $CellContext`\[Alpha] - 
     2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
      5 + $CellContext`n) - 
    2 $CellContext`\[Alpha]^3 (
     1 + $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
      6 + $CellContext`n) - 
    2 (1 + $CellContext`n - 
     2 $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n) \
$CellContext`\[Beta]^(1 + 2 $CellContext`n) + (-3 + $CellContext`\[Alpha]^2 + 
      6 (-1 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^$CellContext`n - \
$CellContext`\[Alpha]^(
       2 $CellContext`n) + $CellContext`n (
        3 + $CellContext`\[Alpha] (
          9 + $CellContext`\[Alpha]))) $CellContext`\[Beta]^(2 + 
       2 $CellContext`n) - 
    2 $CellContext`\[Alpha] (-4 + 6 $CellContext`\[Alpha] + 
     3 $CellContext`n (
       1 + $CellContext`\[Alpha]) - $CellContext`\[Alpha]^$CellContext`n (7 - 
      3 $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n)) \
$CellContext`\[Beta]^(3 + 2 $CellContext`n) + $CellContext`\[Alpha] (
      3 - (-2 + $CellContext`\[Alpha]) $CellContext`\[Alpha] - (-1 + \
$CellContext`\[Alpha]) $CellContext`\[Alpha]^(2 $CellContext`n) + 
      2 $CellContext`\[Alpha]^$CellContext`n (
        2 + (-5 + $CellContext`\[Alpha]) $CellContext`\[Alpha]) - \
$CellContext`n (
       3 + $CellContext`\[Alpha] (
         3 + $CellContext`\[Alpha]))) $CellContext`\[Beta]^(4 + 
       2 $CellContext`n) + 
    2 $CellContext`\[Alpha]^2 (-3 + $CellContext`n (4 + 
        3 $CellContext`\[Alpha]) - (
       4 + $CellContext`\[Alpha]^$CellContext`n) (-$CellContext`\[Alpha] + \
$CellContext`\[Alpha]^$CellContext`n)) $CellContext`\[Beta]^(5 + 
       2 $CellContext`n) + $CellContext`\[Alpha]^3 (-2 - 
      5 $CellContext`n + $CellContext`\[Alpha]^$CellContext`n (
        4 + $CellContext`\[Alpha]^$CellContext`n)) $CellContext`\[Beta]^(6 + 
       2 $CellContext`n) - 
    2 $CellContext`\[Alpha]^$CellContext`n (-1 + 
     2 $CellContext`n (-1 + $CellContext`\[Alpha]) + 
     2 $CellContext`\[Alpha]) $CellContext`\[Beta]^(1 + 3 $CellContext`n) + 
    2 $CellContext`\[Alpha]^$CellContext`n (
      2 - $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n + 
      2 $CellContext`n (-1 + $CellContext`\[Alpha]^2)) $CellContext`\[Beta]^(
       2 + 3 $CellContext`n) - 
    2 $CellContext`\[Alpha]^(1 + $CellContext`n) (3 - 5 $CellContext`\[Alpha] + 
     2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(3 + 
      3 $CellContext`n) + 
    2 $CellContext`\[Alpha]^(
       1 + $CellContext`n) (-3 + $CellContext`\[Alpha]^2 + (-1 + \
$CellContext`\[Alpha]) ($CellContext`\[Alpha]^$CellContext`n - 
        2 $CellContext`n (1 + $CellContext`\[Alpha]))) $CellContext`\[Beta]^(
       4 + 3 $CellContext`n) + 
    2 $CellContext`\[Alpha]^(2 + $CellContext`n) (4 + 
      2 $CellContext`n (-1 + $CellContext`\[Alpha]) - 5 $CellContext`\[Alpha] + 
      2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(5 + 
       3 $CellContext`n) - 
    2 $CellContext`\[Alpha]^(
      3 + $CellContext`n) (-1 + $CellContext`\[Alpha]^$CellContext`n) \
$CellContext`\[Beta]^(6 + 
      3 $CellContext`n) - (-1 + $CellContext`\[Alpha])^2 \
$CellContext`\[Alpha]^(2 $CellContext`n) $CellContext`\[Beta]^(2 + 
      4 $CellContext`n) + 
    2 (-1 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(1 + 
       2 $CellContext`n) $CellContext`\[Beta]^(3 + 
       4 $CellContext`n) - (-1 + $CellContext`\[Alpha]) \
$CellContext`\[Alpha]^(1 + 2 $CellContext`n) (
     3 + $CellContext`\[Alpha]) $CellContext`\[Beta]^(4 + 4 $CellContext`n) + 
    2 (-1 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(2 + 
       2 $CellContext`n) $CellContext`\[Beta]^(5 + 
       4 $CellContext`n))/($CellContext`n - $CellContext`n $CellContext`\
\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha] $CellContext`\[Beta] \
(-1 + $CellContext`\[Alpha]^$CellContext`n \
$CellContext`\[Beta]^$CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867752216414337`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"212c57a3-0f30-064d-9691-\
2e869568f4c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * \\!\\(\\*OverscriptBox[\\(B\\), \\(~\\)]\\)G\[Mu] Z=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], 
    RowBox[{"\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "\[Alpha]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "n"]}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
        "\[Beta]"}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "n"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "-", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "\[Alpha]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "n"]}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", 
          SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "4"]}], "-", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "n"}]}]], "+", 
       RowBox[{"\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "n"}]}]]}], "+", 
       RowBox[{"\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "n"}]}]]}], "-", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", "n"}]}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[Alpha]"}], "+", 
          SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"1", "-", "n"}]]}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[Alpha]", "-", 
          SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"2", "-", "n"}]]}], "+", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]", "-", 
          SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"3", "-", "n"}]]}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"4", "-", "n"}]]}], "+", 
       SuperscriptBox["\[Beta]", 
        RowBox[{"-", "n"}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "n"], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"1", "+", "n"}]]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", 
         RowBox[{"1", "+", "n"}]], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"2", "+", "n"}]]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", 
         RowBox[{"1", "+", "n"}]], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"3", "+", "n"}]]}]}], ")"}]}]}]}],
  SequenceForm[
  " * \!\(\*OverscriptBox[\(B\), \(~\)]\)G\[Mu] Z=", (-1 + $CellContext`\
\[Beta])^(-2) $CellContext`\[Beta] (-1 + $CellContext`\[Alpha] $CellContext`\
\[Beta])^(-2) (-1 + $CellContext`\[Alpha] $CellContext`\[Beta]^2)^(-1) (-1 - 
    2 $CellContext`n + (-2 + 3 $CellContext`\[Alpha] - 
      2 $CellContext`\[Alpha]^$CellContext`n + 
      2 $CellContext`n (
        1 + $CellContext`\[Alpha])) $CellContext`\[Beta] + $CellContext`\
\[Alpha] (1 + 
      2 $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^2 - \
$CellContext`\[Alpha] (-2 + 3 $CellContext`\[Alpha] - 
     2 $CellContext`\[Alpha]^$CellContext`n + 
     2 $CellContext`n (1 + $CellContext`\[Alpha])) $CellContext`\[Beta]^3 - 
    2 $CellContext`\[Alpha]^2 (-$CellContext`n + \
$CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^4 - $CellContext`\
\[Beta]^(1 - 
     2 $CellContext`n) + $CellContext`\[Alpha] $CellContext`\[Beta]^(2 - 
       2 $CellContext`n) + $CellContext`\[Alpha] $CellContext`\[Beta]^(3 - 
       2 $CellContext`n) - $CellContext`\[Alpha]^2 $CellContext`\[Beta]^(4 - 
      2 $CellContext`n) + (3 - 
      2 $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n) \
$CellContext`\[Beta]^(
       1 - $CellContext`n) + $CellContext`\[Alpha] (-4 + \
$CellContext`\[Alpha] - $CellContext`\[Alpha]^$CellContext`n) $CellContext`\
\[Beta]^(2 - $CellContext`n) + $CellContext`\[Alpha] (-2 + $CellContext`\
\[Alpha] - $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
       3 - $CellContext`n) + $CellContext`\[Alpha]^2 (
      2 + $CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
       4 - $CellContext`n) + $CellContext`\[Beta]^(-$CellContext`n) - (-1 + \
$CellContext`\[Alpha]) $CellContext`\[Alpha]^$CellContext`n $CellContext`\
\[Beta]^(1 + $CellContext`n) - (-1 + $CellContext`\[Alpha]) $CellContext`\
\[Alpha]^(1 + $CellContext`n) $CellContext`\[Beta]^(2 + $CellContext`n) + 
    2 (-1 + $CellContext`\[Alpha]) $CellContext`\[Alpha]^(
       1 + $CellContext`n) $CellContext`\[Beta]^(3 + $CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.986775227490589*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"216da244-d623-9940-9f19-\
e3c934bfa287"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" * B\[Mu] =\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]", 
      RowBox[{"-", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Beta]"}], "+", 
       RowBox[{"\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       RowBox[{"n", " ", 
        SuperscriptBox["\[Beta]", "n"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "+", 
          SuperscriptBox["\[Alpha]", "n"], "-", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"1", "+", "n"}]]}], "-", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", 
          SuperscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"2", "+", "n"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "n"], " ", 
        SuperscriptBox["\[Beta]", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}]]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], "2"]}]]}],
  SequenceForm[
  " * B\[Mu] =", (-1 + $CellContext`\[Beta])^(-1) \
$CellContext`\[Beta]^(-$CellContext`n) (-1 + $CellContext`\[Alpha] \
$CellContext`\[Beta])^(-2) (-$CellContext`\[Beta] + $CellContext`\[Alpha] \
$CellContext`\[Beta]^2 + $CellContext`n $CellContext`\[Beta]^$CellContext`n + \
(1 - $CellContext`\[Alpha] + $CellContext`\[Alpha]^$CellContext`n - \
$CellContext`n (1 + $CellContext`\[Alpha])) $CellContext`\[Beta]^(
       1 + $CellContext`n) - $CellContext`\[Alpha] (-$CellContext`n + \
$CellContext`\[Alpha]^$CellContext`n) $CellContext`\[Beta]^(
      2 + $CellContext`n) + (-1 + $CellContext`\[Alpha]) \
$CellContext`\[Alpha]^$CellContext`n $CellContext`\[Beta]^(1 + 
       2 $CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867752304385376`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"f230a7ac-66ce-984c-a43f-\
cc1cd09d2744"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SuperscriptBox[\\(i\\), \\(st\\\\ T\\)]\\) B\[Mu] =\
\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]", 
      RowBox[{"-", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Alpha]", " ", "\[Beta]"}], "-", 
       SuperscriptBox["\[Beta]", "n"], "+", 
       RowBox[{"\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "n"]}], "+", 
       FractionBox[
        RowBox[{"n", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Beta]", "n"]}], ")"}]}], 
        RowBox[{"n", "-", 
         RowBox[{"n", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
         RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "n"], " ", 
             SuperscriptBox["\[Beta]", "n"]}]}], ")"}]}]}]]}], ")"}]}], 
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}]]}],
  SequenceForm[
  "* \!\(\*SuperscriptBox[\(i\), \(st\\ T\)]\) B\[Mu] =", $CellContext`\
\[Alpha]^(-1) (-1 + $CellContext`\[Beta])^(-1) \
$CellContext`\[Beta]^(-$CellContext`n) (
    1 - $CellContext`\[Alpha] $CellContext`\[Beta] - \
$CellContext`\[Beta]^$CellContext`n + $CellContext`\[Alpha] $CellContext`\
\[Beta]^$CellContext`n + $CellContext`n (-1 + $CellContext`\[Alpha] \
$CellContext`\[Beta])^2 (-1 + \
$CellContext`\[Beta]^$CellContext`n)/($CellContext`n - $CellContext`n \
$CellContext`\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha] \
$CellContext`\[Beta] (-1 + $CellContext`\[Alpha]^$CellContext`n $CellContext`\
\[Beta]^$CellContext`n)))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.986775231821228*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"44627e57-c201-b84e-9222-\
5804708767bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Gram matrix (twisted) : \\!\\(\\*OverscriptBox[\\(B\\), \\(~\
\\)]\\) \\!\\(\\*SuperscriptBox[\\(B\\), \\(T\\)]\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["\[Beta]", 
      RowBox[{"-", "n"}]]}], 
    RowBox[{"1", "-", 
     FractionBox["1", "\[Beta]"]}]]}],
  SequenceForm[
  "* Gram matrix (twisted) : \!\(\*OverscriptBox[\(B\), \(~\)]\) \
\!\(\*SuperscriptBox[\(B\), \(T\)]\)=", (1 - $CellContext`\[Beta]^(-1))^(-1) (
    1 - $CellContext`\[Beta]^(-$CellContext`n))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.986775231821228*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"eb5f8864-de49-7447-957f-\
ccd2977d5d94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*SubscriptBox[\\(G\\), \\(2\\)]\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "n"], " ", 
         SuperscriptBox["\[Beta]", "n"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"\[Alpha]", " ", "\[Beta]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          RowBox[{"1", "+", "n"}]], " ", 
         SuperscriptBox["\[Beta]", 
          RowBox[{"1", "+", "n"}]]}]}], ")"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Alpha]", " ", "\[Beta]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Alpha]", 
          RowBox[{"1", "+", "n"}]], " ", 
         SuperscriptBox["\[Beta]", 
          RowBox[{"1", "+", "n"}]]}]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "n"], " ", 
         SuperscriptBox["\[Beta]", "n"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"n", "-", 
       RowBox[{"n", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "n"], " ", 
           SuperscriptBox["\[Beta]", "n"]}]}], ")"}]}]}], ")"}]}]]}],
  SequenceForm[
  "* \!\(\*SubscriptBox[\(G\), \(2\)]\)=", (-1 + \
$CellContext`\[Alpha]^$CellContext`n \
$CellContext`\[Beta]^$CellContext`n)^(-2) ($CellContext`n - $CellContext`n \
$CellContext`\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha] \
$CellContext`\[Beta] (-1 + $CellContext`\[Alpha]^$CellContext`n $CellContext`\
\[Beta]^$CellContext`n))^(-1) ($CellContext`\[Alpha] $CellContext`\[Beta] (-1 + \
$CellContext`\[Alpha]^$CellContext`n $CellContext`\[Beta]^$CellContext`n) (
      4 + $CellContext`\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha]^(
         1 + $CellContext`n) $CellContext`\[Beta]^(
         1 + $CellContext`n)) - $CellContext`n (-1 + $CellContext`\[Alpha] \
$CellContext`\[Beta]) (1 + $CellContext`\[Alpha] $CellContext`\[Beta] + 
     4 $CellContext`\[Alpha]^(1 + $CellContext`n) $CellContext`\[Beta]^(
        1 + $CellContext`n)))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867752318711452`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"bf53bdf0-2009-9a49-8744-\
7e15af1848a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* \\!\\(\\*OverscriptBox[\\(B\\), \\(~\\)]\\) \[CapitalPhi] \
\\!\\(\\*SuperscriptBox[\\(B\\), \\(T\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"1", "+", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[Alpha]", " ", "\[Beta]"}]}]], "+", 
    FractionBox["n", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "n"], " ", 
       SuperscriptBox["\[Beta]", "n"]}]}]]}]}],
  SequenceForm[
  "* \!\(\*OverscriptBox[\(B\), \(~\)]\) \[CapitalPhi] \
\!\(\*SuperscriptBox[\(B\), \(T\)]\)=", 
   1 + (-1 + $CellContext`\[Alpha] $CellContext`\[Beta])^(-1) + \
$CellContext`n/(
    1 - $CellContext`\[Alpha]^$CellContext`n \
$CellContext`\[Beta]^$CellContext`n)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867752319549294`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"2d95e6a1-3a73-6741-b1bc-\
2ba19655c61b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Objective function \\!\\(\\*SuperscriptBox[\\(SNR\\), \
\\(2\\)]\\)[f]=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"n", "-", 
       RowBox[{"n", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "n"], " ", 
           SuperscriptBox["\[Beta]", "n"]}]}], ")"}]}]}], ")"}], "3"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "n"], " ", 
           SuperscriptBox["\[Beta]", "n"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"\[Alpha]", " ", "\[Beta]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", 
            RowBox[{"1", "+", "n"}]], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"1", "+", "n"}]]}]}], ")"}]}], "-", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Alpha]", " ", "\[Beta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{"1", "+", "n"}]], " ", 
           SuperscriptBox["\[Beta]", 
            RowBox[{"1", "+", "n"}]]}]}], ")"}]}]}], ")"}]}]]}],
  SequenceForm[
  "* Objective function \!\(\*SuperscriptBox[\(SNR\), \(2\)]\)[f]=", (-1 + \
$CellContext`\[Alpha] $CellContext`\[Beta])^(-2) ($CellContext`n - \
$CellContext`n $CellContext`\[Alpha] $CellContext`\[Beta] + $CellContext`\
\[Alpha] $CellContext`\[Beta] (-1 + $CellContext`\[Alpha]^$CellContext`n \
$CellContext`\[Beta]^$CellContext`n))^3/($CellContext`\[Alpha] $CellContext`\
\[Beta] (-1 + $CellContext`\[Alpha]^$CellContext`n \
$CellContext`\[Beta]^$CellContext`n) (
     4 + $CellContext`\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha]^(
        1 + $CellContext`n) $CellContext`\[Beta]^(
        1 + $CellContext`n)) - $CellContext`n (-1 + $CellContext`\[Alpha] \
$CellContext`\[Beta]) (1 + $CellContext`\[Alpha] $CellContext`\[Beta] + 
    4 $CellContext`\[Alpha]^(1 + $CellContext`n) $CellContext`\[Beta]^(
       1 + $CellContext`n)))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.986775232003128*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"00376232-749b-4949-98f1-\
187ee2059db6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"* Fano factor \\!\\(\\*FractionBox[\\(<< \\(\\*SuperscriptBox[\
\\(w\\), \\(2\\)]\\)\\(>>\\)\\), \\(<< w\\(>>\\)\\)]\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "n"], " ", 
         SuperscriptBox["\[Beta]", "n"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"\[Alpha]", " ", "\[Beta]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          RowBox[{"1", "+", "n"}]], " ", 
         SuperscriptBox["\[Beta]", 
          RowBox[{"1", "+", "n"}]]}]}], ")"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[Alpha]", " ", "\[Beta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Alpha]", " ", "\[Beta]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Alpha]", 
          RowBox[{"1", "+", "n"}]], " ", 
         SuperscriptBox["\[Beta]", 
          RowBox[{"1", "+", "n"}]]}]}], ")"}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"n", "-", 
       RowBox[{"n", " ", "\[Alpha]", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "n"], " ", 
           SuperscriptBox["\[Beta]", "n"]}]}], ")"}]}]}], ")"}], "2"]]}],
  SequenceForm[
  "* Fano factor \!\(\*FractionBox[\(<< \(\*SuperscriptBox[\(w\), \
\(2\)]\)\(>>\)\), \(<< w\(>>\)\)]\)=", ($CellContext`n - $CellContext`n \
$CellContext`\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha] \
$CellContext`\[Beta] (-1 + $CellContext`\[Alpha]^$CellContext`n $CellContext`\
\[Beta]^$CellContext`n))^(-2) ($CellContext`\[Alpha] $CellContext`\[Beta] (-1 + \
$CellContext`\[Alpha]^$CellContext`n $CellContext`\[Beta]^$CellContext`n) (
      4 + $CellContext`\[Alpha] $CellContext`\[Beta] + $CellContext`\[Alpha]^(
         1 + $CellContext`n) $CellContext`\[Beta]^(
         1 + $CellContext`n)) - $CellContext`n (-1 + $CellContext`\[Alpha] \
$CellContext`\[Beta]) (1 + $CellContext`\[Alpha] $CellContext`\[Beta] + 
     4 $CellContext`\[Alpha]^(1 + $CellContext`n) $CellContext`\[Beta]^(
        1 + $CellContext`n)))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9844371847470717`*^9, 3.984453269510816*^9, 3.984453406203297*^9, {
   3.984453587813137*^9, 3.9844536054254584`*^9}, 3.984453669787545*^9, 
   3.984453861573205*^9, {3.9844539786286573`*^9, 3.984453991456156*^9}, 
   3.9844540215471344`*^9, 3.984459069847556*^9, {3.9844592458475285`*^9, 
   3.9844592693604317`*^9}, 3.984459685435609*^9, 3.984459799982375*^9, 
   3.9844600286553063`*^9, 3.9844600872318034`*^9, 3.984460407549137*^9, 
   3.984460802603312*^9, 3.9844620134322205`*^9, 3.9844627309416*^9, 
   3.9844628892416735`*^9, 3.9844629270855503`*^9, 3.984463360929251*^9, 
   3.984463596040733*^9, 3.9844637982167425`*^9, 3.9844639346951623`*^9, {
   3.984464117384918*^9, 3.984464124356547*^9}, {3.984464270272938*^9, 
   3.984464326537204*^9}, 3.9844643668152986`*^9, 3.9844644860841036`*^9, 
   3.984464661295043*^9, 3.9844651262617273`*^9, 3.984465182906636*^9, 
   3.984465222960703*^9, 3.9844652594476175`*^9, 3.984465380759091*^9, 
   3.9844655378137703`*^9, 3.9844657649964223`*^9, 3.9845243543434486`*^9, {
   3.984524432024028*^9, 3.984524452456424*^9}, 3.984533463917534*^9, 
   3.984533596221964*^9, 3.984533740518818*^9, 3.984534104139681*^9, 
   3.98459572355958*^9, 3.984595843977913*^9, 3.984595920509594*^9, 
   3.984595972089613*^9, 3.986343383214613*^9, 3.98636407080838*^9, 
   3.98643760399098*^9, 3.986630224599306*^9, 3.9866312401067257`*^9, 
   3.9867630595190372`*^9, 3.9867752320045795`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[29]:=",ExpressionUUID->"f87cd7dd-178f-2346-bc90-\
bb1a55fe4a2f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1045.5, 589.5},
WindowMargins->{{Automatic, -4}, {Automatic, 9}},
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (2025\:5e747\:67088\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bed2502e-5cd9-406a-8019-708a41013212"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1178, 23, 115, "Subtitle",ExpressionUUID->"808b82b2-59ed-4c1d-8077-5b2c29ba8c33"],
Cell[1761, 47, 529, 13, 77, "Text",ExpressionUUID->"2f434532-6134-e149-99cf-22dab599d621"],
Cell[2293, 62, 278, 6, 33, "Text",ExpressionUUID->"948095d2-fce6-9f44-b3a2-668bb8aac4c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2608, 73, 517, 8, 67, "Chapter",ExpressionUUID->"03163baf-ace4-4252-b7ce-87d74ead1b4a"],
Cell[CellGroupData[{
Cell[3150, 85, 210, 4, 66, "Section",ExpressionUUID->"286fe05a-5fbd-5341-8996-1370a5303a39"],
Cell[CellGroupData[{
Cell[3385, 93, 416, 6, 53, "Subsection",ExpressionUUID->"38944cf3-f0be-d844-9e3e-7b49de43db64"],
Cell[3804, 101, 8906, 177, 362, "Text",ExpressionUUID->"710d652b-b358-9844-818a-7e820f55a4fe"],
Cell[12713, 280, 21492, 497, 1859, "Input",ExpressionUUID->"d5673763-f385-0346-b69f-fd2276a38882"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34242, 782, 494, 7, 53, "Subsection",ExpressionUUID->"b5f3ac42-7a63-4ecd-989b-6acc51635408"],
Cell[34739, 791, 723, 13, 91, "Text",ExpressionUUID->"6daa7200-91f8-410e-aaa9-942f00c7f836"],
Cell[CellGroupData[{
Cell[35487, 808, 160, 3, 43, "Subsubsection",ExpressionUUID->"d8217804-638a-4ab4-afb3-7244ef0f636a"],
Cell[35650, 813, 3997, 104, 237, "Input",ExpressionUUID->"112d864b-196f-47e8-95fb-8d377ffa0ff8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39684, 922, 294, 7, 43, "Subsubsection",ExpressionUUID->"41641bce-e1f2-496b-8528-5780e2034d23"],
Cell[39981, 931, 3687, 85, 286, "Input",ExpressionUUID->"69dd69dd-95f7-4c47-be09-500a1177fc6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43705, 1021, 277, 4, 43, "Subsubsection",ExpressionUUID->"3ed1b9d8-0800-4ef3-baa0-0174958a820d"],
Cell[43985, 1027, 2099, 53, 104, "Input",ExpressionUUID->"81a1e4e6-9dbd-46a4-a4ba-7668dc494f94"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46145, 1087, 525, 8, 66, "Section",ExpressionUUID->"38c27b3e-bc3d-4625-a88e-24b315000e36"],
Cell[46673, 1097, 6101, 122, 216, "Text",ExpressionUUID->"69a014c0-484e-654e-ad60-888a832aff45"],
Cell[CellGroupData[{
Cell[52799, 1223, 7141, 166, 427, "Input",ExpressionUUID->"2357e249-1468-4d2f-8ca5-b4a19d6ceaca"],
Cell[59943, 1391, 6516, 113, 113, "Output",ExpressionUUID->"8120800e-0b7b-f649-ac32-4b38552f42bd"],
Cell[66462, 1506, 1762, 26, 32, "Output",ExpressionUUID->"d1791c65-68d4-004a-ac13-4b4e9a99e6f6"],
Cell[CellGroupData[{
Cell[68249, 1536, 2604, 50, 80, "Print",ExpressionUUID->"9b91afa5-98a7-d845-9ed3-4ed19bc40881"],
Cell[70856, 1588, 1875, 30, 22, "Print",ExpressionUUID->"e087bbb0-f382-2649-bc98-a466265419cd"],
Cell[72734, 1620, 1875, 30, 22, "Print",ExpressionUUID->"f86360bb-f67f-a945-9eae-bf35d9f9d3c3"],
Cell[74612, 1652, 1881, 30, 22, "Print",ExpressionUUID->"19530aad-f544-8644-8ad7-e4e52804446c"],
Cell[76496, 1684, 1963, 31, 22, "Print",ExpressionUUID->"5e3d3b3b-45fd-e547-8f97-434ccaad1539"],
Cell[78462, 1717, 2109, 35, 22, "Print",ExpressionUUID->"6125e28b-8fa0-ce41-9333-2ac85596cfc9"],
Cell[80574, 1754, 2767, 52, 80, "Print",ExpressionUUID->"6762274b-7add-a647-bb51-b06a3efbf2cb"],
Cell[83344, 1808, 2769, 52, 80, "Print",ExpressionUUID->"2445fe49-7cab-4443-bae0-4c49d735c76a"],
Cell[86116, 1862, 2856, 57, 80, "Print",ExpressionUUID->"b7669221-94d5-6c4c-b33d-5ffe8432935d"],
Cell[88975, 1921, 3041, 61, 37, "Print",ExpressionUUID->"7591f275-cb93-8c41-ae2b-2cb04d6d2d52"],
Cell[92019, 1984, 2693, 52, 37, "Print",ExpressionUUID->"118cd6f7-f8ca-724c-9f87-acf18dc28cfa"],
Cell[94715, 2038, 2346, 40, 37, "Print",ExpressionUUID->"bfee0e9b-e1e2-494c-8e7d-6f1643002f80"],
Cell[97064, 2080, 3255, 69, 37, "Print",ExpressionUUID->"a1155d2d-2006-5a4c-91e2-fec2c4fd79c6"],
Cell[100322, 2151, 2892, 56, 37, "Print",ExpressionUUID->"11a49dd4-5602-194f-8d0a-ec01a417144e"],
Cell[103217, 2209, 3115, 61, 40, "Print",ExpressionUUID->"eb4dcbb8-4afe-4941-97ab-52cc9fd3d591"],
Cell[106335, 2272, 2705, 52, 80, "Print",ExpressionUUID->"8b5e58a9-3be1-5149-9a17-da7d7d5e31ee"],
Cell[109043, 2326, 2656, 50, 65, "Print",ExpressionUUID->"fca30663-83db-be49-8cc7-3197d75d19c4"],
Cell[111702, 2378, 2467, 49, 65, "Print",ExpressionUUID->"1148b438-d389-8f4c-88a1-2818f978452f"],
Cell[114172, 2429, 2581, 49, 34, "Print",ExpressionUUID->"e36cb746-1d62-2d41-bf0d-a18cadaeaaa8"],
Cell[116756, 2480, 2560, 49, 65, "Print",ExpressionUUID->"fcc7d80b-0b88-ac44-8ffe-4d6ff1bd63d0"],
Cell[119319, 2531, 2902, 57, 65, "Print",ExpressionUUID->"11789191-746a-5f45-90a6-65ce67e2140b"],
Cell[122224, 2590, 2683, 52, 65, "Print",ExpressionUUID->"c17a4ce7-0b66-4d41-a36b-683abbf711a3"],
Cell[124910, 2644, 2794, 54, 34, "Print",ExpressionUUID->"c1ad2721-16b9-cc4c-b110-80b73ae3a502"],
Cell[127707, 2700, 2687, 51, 65, "Print",ExpressionUUID->"634bd19a-5744-6b48-888d-7d8cf1ef535f"],
Cell[130397, 2753, 1987, 32, 22, "Print",ExpressionUUID->"19950ba4-25d4-904e-b114-e0575255a2a6"],
Cell[132387, 2787, 2498, 47, 34, "Print",ExpressionUUID->"8f2c1e8c-b9b6-494a-b16f-5707813e3fde"],
Cell[134888, 2836, 2753, 53, 34, "Print",ExpressionUUID->"4bce2207-ea21-934c-b5af-1860029c6db0"],
Cell[137644, 2891, 2878, 57, 43, "Print",ExpressionUUID->"a98d5ea7-7af9-fa4d-a9d5-be68b68ab819"],
Cell[140525, 2950, 1957, 33, 22, "Print",ExpressionUUID->"6bc7be76-fbae-2d4a-ad20-fbe0e60a1afe"],
Cell[142485, 2985, 2237, 40, 37, "Print",ExpressionUUID->"6d6db7e3-6dfc-4d4f-9939-5a85b328109a"],
Cell[144725, 3027, 2574, 49, 37, "Print",ExpressionUUID->"77bbc1e4-092a-1b42-8485-f67373bacbc6"],
Cell[147302, 3078, 4058, 86, 63, "Print",ExpressionUUID->"1293c159-f54e-6d4c-be39-843b1486e518"],
Cell[151363, 3166, 2247, 38, 37, "Print",ExpressionUUID->"2e5a097b-559c-7c42-937d-b03e6d100fbd"],
Cell[153613, 3206, 3011, 62, 42, "Print",ExpressionUUID->"95bd16c1-7837-ec45-b013-206858363614"],
Cell[156627, 3270, 4221, 92, 66, "Print",ExpressionUUID->"dc7bfda3-468f-9546-8882-09bad4f457d1"],
Cell[160851, 3364, 4677, 108, 58, "Print",ExpressionUUID->"ddf6c2d7-762b-084f-a1e2-ba21e6fbe8e8"],
Cell[165531, 3474, 2743, 51, 80, "Print",ExpressionUUID->"68396a01-e825-b443-81dd-812903533341"],
Cell[168277, 3527, 2718, 50, 80, "Print",ExpressionUUID->"cc278140-25b3-5849-aecb-f7dd95422649"],
Cell[170998, 3579, 1795, 26, 22, "Print",ExpressionUUID->"d98c4c49-c753-3c4f-8a76-000ae75c6024"]
}, Open  ]],
Cell[172808, 3608, 2630, 55, 51, "Output",ExpressionUUID->"b2eb0122-c97f-2b4e-9238-d552a35129e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175475, 3668, 900, 24, 54, "Subsection",ExpressionUUID->"56d34b09-5f68-4ed0-866c-425f141b571a"],
Cell[CellGroupData[{
Cell[176400, 3696, 3143, 87, 237, "Input",ExpressionUUID->"5ff61767-122d-4a71-b72f-bd5ec2dcf50f"],
Cell[179546, 3785, 774, 13, 47, "Output",ExpressionUUID->"925d78c4-97e1-984e-93a8-5862acf81b6d"],
Cell[180323, 3800, 1115, 25, 49, "Output",ExpressionUUID->"3950b08a-c335-ba43-8b0c-8f76f17fa05e"],
Cell[181441, 3827, 883, 17, 47, "Output",ExpressionUUID->"2e0d32e7-ad89-1241-a63c-66f2157f74ab"],
Cell[182327, 3846, 1330, 32, 51, "Output",ExpressionUUID->"356be8b9-628d-804b-bc9c-f019982aa261"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183706, 3884, 180, 3, 53, "Subsection",ExpressionUUID->"63d8a1f2-0192-4d0a-b893-770aeee9dc30"],
Cell[CellGroupData[{
Cell[183911, 3891, 2258, 55, 161, "Input",ExpressionUUID->"cf143f0f-df8f-45c2-980d-60be8e32d198"],
Cell[CellGroupData[{
Cell[186194, 3950, 1472, 24, 22, "Print",ExpressionUUID->"c2d33157-82a7-0342-a941-f98ec4fd85d7"],
Cell[187669, 3976, 1520, 25, 22, "Print",ExpressionUUID->"8d625ad8-88f9-0243-9a48-267fc84160c4"],
Cell[189192, 4003, 1536, 25, 22, "Print",ExpressionUUID->"8e3a5d42-ba1c-154f-865c-91146141e1bd"],
Cell[190731, 4030, 1681, 28, 22, "Print",ExpressionUUID->"1c308a82-ea75-1f43-bc43-cae5d33192cf"],
Cell[192415, 4060, 1501, 24, 22, "Print",ExpressionUUID->"6da5411a-f565-7544-9b53-5d587fcd7cb6"],
Cell[193919, 4086, 1521, 25, 22, "Print",ExpressionUUID->"688dde9b-270b-664c-b410-62e097e272a9"],
Cell[195443, 4113, 1537, 25, 22, "Print",ExpressionUUID->"f4104a8a-c324-b443-8b6e-2d30a36e5dab"],
Cell[196983, 4140, 1684, 28, 22, "Print",ExpressionUUID->"b2834688-939c-a646-b969-c3ebe73731e5"],
Cell[198670, 4170, 1500, 24, 22, "Print",ExpressionUUID->"14ddba1d-3bd4-8148-b967-298d2228a362"],
Cell[200173, 4196, 1521, 25, 22, "Print",ExpressionUUID->"24ec682c-3fb8-9b40-ab07-59027fb6f2c1"],
Cell[201697, 4223, 1537, 25, 22, "Print",ExpressionUUID->"e6ed13a0-6555-f548-9911-97798752fd81"],
Cell[203237, 4250, 1681, 28, 22, "Print",ExpressionUUID->"e8fab54d-7a31-c142-9e20-6597b998b761"],
Cell[204921, 4280, 1498, 24, 22, "Print",ExpressionUUID->"0a1e1e74-b5cf-7448-a1ce-0152a8dc599d"],
Cell[206422, 4306, 1521, 25, 22, "Print",ExpressionUUID->"5188ef97-d6ad-da44-a7ae-fc5bb2b50455"],
Cell[207946, 4333, 1537, 25, 22, "Print",ExpressionUUID->"a5d1849f-9acd-ef40-9173-225d3f2535ca"],
Cell[209486, 4360, 1683, 28, 22, "Print",ExpressionUUID->"06cc69e3-a1fb-cc4f-9c1a-ec70d0c86d98"],
Cell[211172, 4390, 1500, 24, 22, "Print",ExpressionUUID->"c9d6ddba-b29b-5d45-9c0d-8c2be5210390"],
Cell[212675, 4416, 1521, 25, 22, "Print",ExpressionUUID->"fc325674-103f-fd40-b829-a7cfb9e194d9"],
Cell[214199, 4443, 1534, 25, 22, "Print",ExpressionUUID->"f8b49e2c-0b52-3048-89e4-f2d34735956b"],
Cell[215736, 4470, 1686, 28, 22, "Print",ExpressionUUID->"a55ccfd6-5397-8846-88fd-35e80c9b9ed9"],
Cell[217425, 4500, 1503, 24, 22, "Print",ExpressionUUID->"bac28884-86a3-6342-82d6-cfaea35e6bd4"],
Cell[218931, 4526, 1521, 25, 22, "Print",ExpressionUUID->"2f836286-a67c-9d46-bdd4-339627250a8b"],
Cell[220455, 4553, 1537, 25, 22, "Print",ExpressionUUID->"3c3a961b-1d45-b440-9d18-d641b89d4d53"],
Cell[221995, 4580, 1686, 28, 22, "Print",ExpressionUUID->"98bba026-f7f8-ec40-a4c9-d23b1e723454"],
Cell[223684, 4610, 1500, 24, 22, "Print",ExpressionUUID->"2a23382f-6bc1-b24f-94fd-632e95cd8c46"],
Cell[225187, 4636, 1518, 25, 22, "Print",ExpressionUUID->"683b93b0-7679-424f-acf4-2d4ddc31443a"],
Cell[226708, 4663, 1537, 25, 22, "Print",ExpressionUUID->"2227a9b2-0d5f-1345-a4bb-5ec90899fdad"],
Cell[228248, 4690, 1685, 28, 22, "Print",ExpressionUUID->"7668952f-b232-9c4d-9b8e-950fa7fad552"],
Cell[229936, 4720, 1503, 24, 22, "Print",ExpressionUUID->"a04686db-714d-5b47-a597-0cfdaa7c179e"],
Cell[231442, 4746, 1521, 25, 22, "Print",ExpressionUUID->"aa0b632f-9d5e-1c4d-9bfd-d06dbca9d71a"],
Cell[232966, 4773, 1534, 25, 22, "Print",ExpressionUUID->"0fa0a103-8a09-ce43-975a-46d58cb47f3b"],
Cell[234503, 4800, 1685, 28, 22, "Print",ExpressionUUID->"ba63f656-90a8-e84b-abb3-84a2d1d81876"],
Cell[236191, 4830, 1500, 24, 22, "Print",ExpressionUUID->"6bdff65e-b6ae-ca4b-891c-f8b1f017987e"],
Cell[237694, 4856, 1521, 25, 22, "Print",ExpressionUUID->"69a0415a-041f-9e40-baf3-630b3b085fdb"],
Cell[239218, 4883, 1534, 25, 22, "Print",ExpressionUUID->"dc1425ab-b2f1-614c-af0e-8b329f969712"],
Cell[240755, 4910, 1685, 28, 22, "Print",ExpressionUUID->"c11b8920-33f0-ec40-b9ad-0cd3d479837e"],
Cell[242443, 4940, 1502, 24, 22, "Print",ExpressionUUID->"610704cb-9c80-6740-a47a-326b15be36a2"],
Cell[243948, 4966, 1521, 25, 22, "Print",ExpressionUUID->"4bcd885a-791b-0b4a-8863-9fcbc3ab2c63"],
Cell[245472, 4993, 1537, 25, 22, "Print",ExpressionUUID->"d6e1a419-a009-7a44-9876-e8e026362159"],
Cell[247012, 5020, 1690, 28, 22, "Print",ExpressionUUID->"6d728745-c0f5-0449-b77e-40f9f88d9ad9"]
}, Open  ]],
Cell[248717, 5051, 2190, 40, 51, "Output",ExpressionUUID->"7c8aa82e-58b3-5945-90de-d33a9274d0ba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[250956, 5097, 513, 8, 53, "Subsection",ExpressionUUID->"04716abc-64ad-4ee1-95dc-aa53c052b621"],
Cell[CellGroupData[{
Cell[251494, 5109, 1292, 21, 66, "Input",ExpressionUUID->"99d8c8f6-1b7a-4fec-b054-b2efdb7fa068"],
Cell[252789, 5132, 46156, 880, 264, "Output",ExpressionUUID->"c02ca014-378b-cb40-9fe3-8c196d27751a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[299018, 6020, 390, 6, 67, "Chapter",ExpressionUUID->"1b057ea9-f113-4883-9b32-f874fe0179c5"],
Cell[299411, 6028, 33206, 754, 475, "Text",ExpressionUUID->"08f0ab60-4e26-3d49-a62f-14d40be2778c"],
Cell[CellGroupData[{
Cell[332642, 6786, 19524, 476, 1410, "Input",ExpressionUUID->"460401c3-170d-4044-b549-090dd83d7798"],
Cell[CellGroupData[{
Cell[352191, 7266, 1683, 25, 22, "Print",ExpressionUUID->"dc68f1ca-ed27-954c-a332-569e4fd2d7a1"],
Cell[353877, 7293, 2338, 42, 40, "Print",ExpressionUUID->"e41d34af-236c-5f45-b821-b0b8d6de5dec"],
Cell[356218, 7337, 2576, 49, 42, "Print",ExpressionUUID->"2911a635-82da-4345-851f-d6c02b76301b"],
Cell[358797, 7388, 2075, 34, 24, "Print",ExpressionUUID->"43f15402-d14a-634c-af60-d7e8aa680282"],
Cell[360875, 7424, 2381, 41, 40, "Print",ExpressionUUID->"70ccfa5a-3bd2-064a-975b-4f66566e38ef"],
Cell[363259, 7467, 2726, 51, 42, "Print",ExpressionUUID->"2d53d62c-ae20-fa45-8bb6-b9152a883a8b"],
Cell[365988, 7520, 2493, 47, 40, "Print",ExpressionUUID->"033f94cc-5e14-2e48-8e26-db37d3c2ae1f"],
Cell[368484, 7569, 2508, 48, 40, "Print",ExpressionUUID->"2d96b02a-ead3-fa43-baca-893b3edbac67"],
Cell[370995, 7619, 2479, 48, 41, "Print",ExpressionUUID->"4339cc69-acfb-f240-b606-4a9c149564f4"],
Cell[373477, 7669, 2673, 50, 42, "Print",ExpressionUUID->"ee5840f0-34ae-b947-9434-1f0868fcea12"],
Cell[376153, 7721, 2406, 43, 39, "Print",ExpressionUUID->"9d5c8597-46f5-804c-8fc0-bbf4429aa4dc"],
Cell[378562, 7766, 19498, 462, 162, "Print",ExpressionUUID->"212c57a3-0f30-064d-9691-2e869568f4c9"],
Cell[398063, 8230, 8139, 187, 83, "Print",ExpressionUUID->"216da244-d623-9940-9f19-e3c934bfa287"],
Cell[406205, 8419, 3831, 83, 43, "Print",ExpressionUUID->"f230a7ac-66ce-984c-a43f-cc1cd09d2744"],
Cell[410039, 8504, 3550, 74, 55, "Print",ExpressionUUID->"44627e57-c201-b84e-9222-5804708767bb"],
Cell[413592, 8580, 2155, 38, 48, "Print",ExpressionUUID->"eb5f8864-de49-7447-957f-ccd2977d5d94"],
Cell[415750, 8620, 4188, 89, 43, "Print",ExpressionUUID->"bf53bdf0-2009-9a49-8744-7e15af1848a9"],
Cell[419941, 8711, 2353, 45, 37, "Print",ExpressionUUID->"2d95e6a1-3a73-6741-b1bc-2ba19655c61b"],
Cell[422297, 8758, 4250, 90, 44, "Print",ExpressionUUID->"00376232-749b-4949-98f1-187ee2059db6"],
Cell[426550, 8850, 4029, 82, 43, "Print",ExpressionUUID->"f87cd7dd-178f-2346-bc90-bb1a55fe4a2f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


